Optimization of a solid-state electron spin qubit using Gate Set Tomography

State of the art qubit systems are reaching the gate fidelities required for scalable quantum computation architectures. Further improvements in the fidelity of quantum gates demands characterization and benchmarking protocols that are efficient, reliable and extremely accurate. Ideally, a benchmarking protocol should also provide information on how to rectify residual errors. Gate Set Tomography (GST) is one such protocol designed to give detailed characterization of as-built qubits. We implemented GST on a high-fidelity electron-spin qubit confined by a single $^{31}$P atom in $^{28}$Si. The results reveal systematic errors that a randomized benchmarking analysis could measure but not identify, whereas GST indicated the need for improved calibration of the length of the control pulses. After introducing this modification, we measured a new benchmark average gate fidelity of $99.942(8)\%$, an improvement on the previous value of $99.90(2)\%$. Furthermore, GST revealed high levels of non-Markovian noise in the system, which will need to be understood and addressed when the qubit is used within a fault-tolerant quantum computation scheme.

==> anc/data_fig2ab.txt <==
{} 5 100
(Gx)^1 42 100
(Gx)^1Gx 95 100
(Gx)^1Gy 53 100
(Gx)^1GxGx 54 100
(Gx)^1GxGxGx 5 100
(Gx)^1GyGyGy 58 100
Gx(Gx)^1Gy 57 100
Gx(Gx)^1GxGxGx 35 100
Gx(Gx)^1GyGyGy 49 100
Gy(Gx)^1 45 100
Gy(Gx)^1Gx 54 100
Gy(Gx)^1Gy 93 100
Gy(Gx)^1GxGx 48 100
Gy(Gx)^1GxGxGx 56 100
Gy(Gx)^1GyGyGy 4 100
GxGx(Gx)^1Gy 44 100
GxGx(Gx)^1GxGxGx 92 100
GxGx(Gx)^1GyGyGy 44 100
GxGxGx(Gx)^1Gy 44 100
GxGxGx(Gx)^1GxGxGx 67 100
GxGxGx(Gx)^1GyGyGy 63 100
GyGyGy(Gx)^1 48 100
GyGyGy(Gx)^1Gx 47 100
GyGyGy(Gx)^1Gy 11 100
GyGyGy(Gx)^1GxGx 46 100
GyGyGy(Gx)^1GxGxGx 59 100
GyGyGy(Gx)^1GyGyGy 88 100
(Gy)^1 45 100
(Gy)^1Gy 95 100
(Gy)^1GyGyGy 9 100
Gx(Gy)^1Gx 87 100
Gx(Gy)^1Gy 45 100
Gx(Gy)^1GxGx 58 100
Gx(Gy)^1GxGxGx 4 100
Gx(Gy)^1GyGyGy 49 100
Gy(Gy)^1Gx 51 100
Gy(Gy)^1Gy 61 100
Gy(Gy)^1GxGx 5 100
Gy(Gy)^1GxGxGx 43 100
Gy(Gy)^1GyGyGy 33 100
GxGx(Gy)^1Gx 66 100
GxGx(Gy)^1Gy 14 100
GxGx(Gy)^1GxGx 47 100
GxGx(Gy)^1GxGxGx 42 100
GxGx(Gy)^1GyGyGy 90 100
GxGxGx(Gy)^1Gx 7 100
GxGxGx(Gy)^1Gy 35 100
GxGxGx(Gy)^1GxGx 43 100
GxGxGx(Gy)^1GxGxGx 79 100
GxGxGx(Gy)^1GyGyGy 52 100
GyGyGy(Gy)^1Gx 35 100
GyGyGy(Gy)^1GxGx 90 100
GyGyGy(Gy)^1GxGxGx 72 100
GyGyGy(Gy)^1GyGyGy 72 100
(Gi)^1 6 100
(Gi)^1Gx 44 100
(Gi)^1Gy 49 100
(Gi)^1GxGx 85 100
(Gi)^1GxGxGx 57 100
(Gi)^1GyGyGy 57 100
Gx(Gi)^1 45 100
Gx(Gi)^1Gx 91 100
Gx(Gi)^1Gy 60 100
Gx(Gi)^1GxGx 56 100
Gx(Gi)^1GxGxGx 2 100
Gx(Gi)^1GyGyGy 55 100
Gy(Gi)^1 59 100
Gy(Gi)^1Gx 43 100
Gy(Gi)^1Gy 87 100
Gy(Gi)^1GxGx 54 100
Gy(Gi)^1GxGxGx 54 100
Gy(Gi)^1GyGyGy 11 100
GxGx(Gi)^1 76 100
GxGx(Gi)^1Gx 56 100
GxGx(Gi)^1Gy 47 100
GxGx(Gi)^1GxGx 11 100
GxGx(Gi)^1GxGxGx 32 100
GxGx(Gi)^1GyGyGy 40 100
GxGxGx(Gi)^1 54 100
GxGxGx(Gi)^1Gx 9 100
GxGxGx(Gi)^1Gy 49 100
GxGxGx(Gi)^1GxGx 34 100
GxGxGx(Gi)^1GxGxGx 87 100
GxGxGx(Gi)^1GyGyGy 40 100
GyGyGy(Gi)^1 59 100
GyGyGy(Gi)^1Gx 51 100
GyGyGy(Gi)^1Gy 4 100
GyGyGy(Gi)^1GxGx 40 100
GyGyGy(Gi)^1GxGxGx 50 100
GyGyGy(Gi)^1GyGyGy 89 100
Gy(Gx)^2Gy 91 100
Gy(Gx)^2GxGxGx 56 100
Gy(Gx)^2GyGyGy 7 100
GxGxGx(Gx)^2Gy 56 100
GxGxGx(Gx)^2GxGxGx 14 100
GxGxGx(Gx)^2GyGyGy 56 100
GyGyGy(Gx)^2Gy 3 100
GyGyGy(Gx)^2GxGxGx 58 100
GyGyGy(Gx)^2GyGyGy 92 100
Gx(Gy)^2Gx 86 100
Gx(Gy)^2GxGx 55 100
Gx(Gy)^2GxGxGx 9 100
Gx(Gy)^2GyGyGy 48 100
Gy(Gy)^2GyGyGy 92 100
GxGx(Gy)^2Gx 55 100
GxGx(Gy)^2GxGx 88 100
GxGx(Gy)^2GxGxGx 52 100
GxGx(Gy)^2GyGyGy 73 100
GxGxGx(Gy)^2Gx 6 100
GxGxGx(Gy)^2GxGx 61 100
GxGxGx(Gy)^2GxGxGx 86 100
GxGxGx(Gy)^2GyGyGy 59 100
GyGyGy(Gy)^2Gx 44 100
GyGyGy(Gy)^2GxGx 67 100
GyGyGy(Gy)^2GxGxGx 62 100
GyGyGy(Gy)^2GyGyGy 7 100
(Gi)^2 4 100
(Gi)^2Gx 42 100
(Gi)^2Gy 40 100
(Gi)^2GxGx 90 100
(Gi)^2GxGxGx 68 100
(Gi)^2GyGyGy 58 100
Gx(Gi)^2 61 100
Gx(Gi)^2Gx 84 100
Gx(Gi)^2Gy 46 100
Gx(Gi)^2GxGx 55 100
Gx(Gi)^2GxGxGx 9 100
Gx(Gi)^2GyGyGy 59 100
Gy(Gi)^2 55 100
Gy(Gi)^2Gx 47 100
Gy(Gi)^2Gy 93 100
Gy(Gi)^2GxGx 54 100
Gy(Gi)^2GxGxGx 71 100
Gy(Gi)^2GyGyGy 89 100
GxGx(Gi)^2 92 100
GxGx(Gi)^2Gx 65 100
GxGx(Gi)^2Gy 56 100
GxGx(Gi)^2GxGx 8 100
GxGx(Gi)^2GxGxGx 29 100
GxGx(Gi)^2GyGyGy 38 100
GxGxGx(Gi)^2 73 100
GxGxGx(Gi)^2Gx 10 100
GxGxGx(Gi)^2Gy 50 100
GxGxGx(Gi)^2GxGx 38 100
GxGxGx(Gi)^2GxGxGx 96 100
GxGxGx(Gi)^2GyGyGy 44 100
GyGyGy(Gi)^2 64 100
GyGyGy(Gi)^2Gx 61 100
GyGyGy(Gi)^2Gy 10 100
GyGyGy(Gi)^2GxGx 37 100
GyGyGy(Gi)^2GxGxGx 46 100
GyGyGy(Gi)^2GyGyGy 82 100
Gy(GxGy)^1Gx 52 100
Gy(GxGy)^1Gy 55 100
Gy(GxGy)^1GxGx 10 100
Gy(GxGy)^1GxGxGx 27 100
Gy(GxGy)^1GyGyGy 33 100
GxGxGx(GxGy)^1Gx 32 100
GxGxGx(GxGy)^1Gy 87 100
GxGxGx(GxGy)^1GxGx 61 100
GxGxGx(GxGy)^1GxGxGx 69 100
GxGxGx(GxGy)^1GyGyGy 12 100
GyGyGy(GxGy)^1Gx 35 100
GyGyGy(GxGy)^1Gy 40 100
GyGyGy(GxGy)^1GxGx 88 100
GyGyGy(GxGy)^1GxGxGx 73 100
GyGyGy(GxGy)^1GyGyGy 63 100
Gy(Gx)^4Gy 94 100
Gy(Gx)^4GxGx 50 100
Gy(Gx)^4GxGxGx 52 100
Gy(Gx)^4GyGyGy 8 100
GxGx(Gx)^4Gy 53 100
GxGx(Gx)^4GxGxGx 28 100
GxGx(Gx)^4GyGyGy 42 100
GxGxGx(Gx)^4Gy 54 100
GxGxGx(Gx)^4GxGxGx 79 100
GxGxGx(Gx)^4GyGyGy 49 100
GyGyGy(Gx)^4Gy 8 100
GyGyGy(Gx)^4GxGx 46 100
GyGyGy(Gx)^4GxGxGx 61 100
GyGyGy(Gx)^4GyGyGy 88 100
Gx(Gy)^4Gx 89 100
Gx(Gy)^4GxGx 57 100
Gx(Gy)^4GxGxGx 6 100
Gx(Gy)^4GyGyGy 53 100
GxGx(Gy)^4Gx 63 100
GxGx(Gy)^4GxGx 14 100
GxGx(Gy)^4GxGxGx 41 100
GxGx(Gy)^4GyGyGy 21 100
GxGxGx(Gy)^4Gx 9 100
GxGxGx(Gy)^4GxGx 32 100
GxGxGx(Gy)^4GxGxGx 87 100
GxGxGx(Gy)^4GyGyGy 43 100
GyGyGy(Gy)^4Gx 49 100
GyGyGy(Gy)^4GxGx 23 100
GyGyGy(Gy)^4GxGxGx 46 100
GyGyGy(Gy)^4GyGyGy 82 100
(Gi)^4 2 100
(Gi)^4Gx 49 100
(Gi)^4Gy 44 100
(Gi)^4GxGx 87 100
(Gi)^4GxGxGx 69 100
(Gi)^4GyGyGy 58 100
Gx(Gi)^4 45 100
Gx(Gi)^4Gx 91 100
Gx(Gi)^4Gy 42 100
Gx(Gi)^4GxGx 57 100
Gx(Gi)^4GxGxGx 10 100
Gx(Gi)^4GyGyGy 53 100
Gy(Gi)^4 48 100
Gy(Gi)^4Gx 50 100
Gy(Gi)^4Gy 87 100
Gy(Gi)^4GxGx 58 100
Gy(Gi)^4GxGxGx 72 100
Gy(Gi)^4GyGyGy 7 100
GxGx(Gi)^4 91 100
GxGx(Gi)^4Gx 55 100
GxGx(Gi)^4Gy 60 100
GxGx(Gi)^4GxGx 5 100
GxGx(Gi)^4GxGxGx 47 100
GxGx(Gi)^4GyGyGy 35 100
GxGxGx(Gi)^4 60 100
GxGxGx(Gi)^4Gx 6 100
GxGxGx(Gi)^4Gy 54 100
GxGxGx(Gi)^4GxGx 34 100
GxGxGx(Gi)^4GxGxGx 87 100
GxGxGx(Gi)^4GyGyGy 57 100
GyGyGy(Gi)^4 60 100
GyGyGy(Gi)^4Gx 50 100
GyGyGy(Gi)^4Gy 13 100
GyGyGy(Gi)^4GxGx 44 100
GyGyGy(Gi)^4GxGxGx 54 100
GyGyGy(Gi)^4GyGyGy 88 100
(GxGy)^2 50 100
(GxGy)^2Gx 54 100
(GxGy)^2Gy 8 100
(GxGy)^2GxGx 39 100
(GxGy)^2GxGxGx 41 100
(GxGy)^2GyGyGy 85 100
Gx(GxGy)^2 11 100
Gx(GxGy)^2Gx 51 100
Gx(GxGy)^2Gy 37 100
Gx(GxGy)^2GxGx 88 100
Gx(GxGy)^2GxGxGx 63 100
Gx(GxGy)^2GyGyGy 69 100
Gy(GxGy)^2 50 100
Gy(GxGy)^2Gx 5 100
Gy(GxGy)^2Gy 44 100
Gy(GxGy)^2GxGx 37 100
Gy(GxGy)^2GxGxGx 88 100
Gy(GxGy)^2GyGyGy 55 100
GxGx(GxGy)^2 31 100
GxGx(GxGy)^2Gx 37 100
GxGx(GxGy)^2Gy 87 100
GxGx(GxGy)^2GxGx 63 100
GxGx(GxGy)^2GxGxGx 63 100
GxGx(GxGy)^2GyGyGy 14 100
GxGxGx(GxGy)^2 91 100
GxGxGx(GxGy)^2Gx 53 100
GxGxGx(GxGy)^2Gy 76 100
GxGxGx(GxGy)^2GxGx 10 100
GxGxGx(GxGy)^2GxGxGx 34 100
GxGxGx(GxGy)^2GyGyGy 23 100
GyGyGy(GxGy)^2 43 100
GyGyGy(GxGy)^2Gx 88 100
GyGyGy(GxGy)^2Gy 64 100
GyGyGy(GxGy)^2GxGx 65 100
GyGyGy(GxGy)^2GxGxGx 9 100
GyGyGy(GxGy)^2GyGyGy 33 100
(GxGyGi)^1 38 100
(GxGyGi)^1Gx 86 100
(GxGyGi)^1Gy 59 100
(GxGyGi)^1GxGx 64 100
(GxGyGi)^1GxGxGx 14 100
(GxGyGi)^1GyGyGy 50 100
Gx(GxGyGi)^1 56 100
Gx(GxGyGi)^1Gx 56 100
Gx(GxGyGi)^1Gy 4 100
Gx(GxGyGi)^1GxGx 54 100
Gx(GxGyGi)^1GxGxGx 51 100
Gx(GxGyGi)^1GyGyGy 84 100
Gy(GxGyGi)^1 94 100
Gy(GxGyGi)^1Gx 59 100
Gy(GxGyGi)^1Gy 54 100
Gy(GxGyGi)^1GxGx 4 100
Gy(GxGyGi)^1GxGxGx 36 100
Gy(GxGyGi)^1GyGyGy 52 100
GxGx(GxGyGi)^1 46 100
GxGx(GxGyGi)^1Gx 9 100
GxGx(GxGyGi)^1Gy 42 100
GxGx(GxGyGi)^1GxGx 37 100
GxGx(GxGyGi)^1GxGxGx 91 100
GxGx(GxGyGi)^1GyGyGy 62 100
GxGxGx(GxGyGi)^1 55 100
GxGxGx(GxGyGi)^1Gx 39 100
GxGxGx(GxGyGi)^1Gy 94 100
GxGxGx(GxGyGi)^1GxGx 57 100
GxGxGx(GxGyGi)^1GxGxGx 72 100
GxGxGx(GxGyGi)^1GyGyGy 16 100
GyGyGy(GxGyGi)^1 4 100
GyGyGy(GxGyGi)^1Gx 38 100
GyGyGy(GxGyGi)^1Gy 46 100
GyGyGy(GxGyGi)^1GxGx 86 100
GyGyGy(GxGyGi)^1GxGxGx 53 100
GyGyGy(GxGyGi)^1GyGyGy 68 100
(GxGiGy)^1Gx 91 100
(GxGiGy)^1Gy 47 100
(GxGiGy)^1GxGx 60 100
(GxGiGy)^1GxGxGx 6 100
(GxGiGy)^1GyGyGy 45 100
Gx(GxGiGy)^1Gx 65 100
Gx(GxGiGy)^1Gy 2 100
Gx(GxGiGy)^1GxGx 56 100
Gx(GxGiGy)^1GxGxGx 44 100
Gx(GxGiGy)^1GyGyGy 90 100
Gy(GxGiGy)^1 82 100
Gy(GxGiGy)^1Gx 58 100
Gy(GxGiGy)^1Gy 45 100
Gy(GxGiGy)^1GxGx 2 100
Gy(GxGiGy)^1GxGxGx 17 100
Gy(GxGiGy)^1GyGyGy 46 100
GxGx(GxGiGy)^1Gx 3 100
GxGx(GxGiGy)^1Gy 42 100
GxGx(GxGiGy)^1GxGx 42 100
GxGx(GxGiGy)^1GxGxGx 78 100
GxGx(GxGiGy)^1GyGyGy 58 100
GxGxGx(GxGiGy)^1 40 100
GxGxGx(GxGiGy)^1Gx 38 100
GxGxGx(GxGiGy)^1Gy 92 100
GxGxGx(GxGiGy)^1GxGx 59 100
GxGxGx(GxGiGy)^1GxGxGx 60 100
GxGxGx(GxGiGy)^1GyGyGy 11 100
GyGyGy(GxGiGy)^1 6 100
GyGyGy(GxGiGy)^1Gx 46 100
GyGyGy(GxGiGy)^1Gy 45 100
GyGyGy(GxGiGy)^1GxGx 86 100
GyGyGy(GxGiGy)^1GxGxGx 63 100
GyGyGy(GxGiGy)^1GyGyGy 62 100
Gy(GxGiGi)^1 43 100
Gy(GxGiGi)^1Gx 72 100
Gy(GxGiGi)^1Gy 89 100
Gy(GxGiGi)^1GxGx 55 100
Gy(GxGiGi)^1GxGxGx 42 100
Gy(GxGiGi)^1GyGyGy 7 100
GxGxGx(GxGiGi)^1 6 100
GxGxGx(GxGiGi)^1Gx 37 100
GxGxGx(GxGiGi)^1Gy 46 100
GxGxGx(GxGiGi)^1GxGx 84 100
GxGxGx(GxGiGi)^1GxGxGx 73 100
GxGxGx(GxGiGi)^1GyGyGy 58 100
GyGyGy(GxGiGi)^1 46 100
GyGyGy(GxGiGi)^1Gx 41 100
GyGyGy(GxGiGi)^1Gy 5 100
GyGyGy(GxGiGi)^1GxGx 52 100
GyGyGy(GxGiGi)^1GxGxGx 67 100
GyGyGy(GxGiGi)^1GyGyGy 92 100
Gx(GyGiGi)^1 55 100
Gx(GyGiGi)^1Gx 87 100
Gx(GyGiGi)^1Gy 46 100
Gx(GyGiGi)^1GxGx 60 100
Gx(GyGiGi)^1GxGxGx 6 100
Gx(GyGiGi)^1GyGyGy 51 100
Gy(GyGiGi)^1 91 100
Gy(GyGiGi)^1Gx 52 100
Gy(GyGiGi)^1Gy 60 100
Gy(GyGiGi)^1GxGx 2 100
Gy(GyGiGi)^1GxGxGx 50 100
Gy(GyGiGi)^1GyGyGy 39 100
GxGx(GyGiGi)^1 49 100
GxGx(GyGiGi)^1Gx 67 100
GxGx(GyGiGi)^1Gy 20 100
GxGx(GyGiGi)^1GxGx 56 100
GxGx(GyGiGi)^1GxGxGx 22 100
GxGx(GyGiGi)^1GyGyGy 92 100
GxGxGx(GyGiGi)^1 53 100
GxGxGx(GyGiGi)^1Gx 7 100
GxGxGx(GyGiGi)^1Gy 35 100
GxGxGx(GyGiGi)^1GxGx 39 100
GxGxGx(GyGiGi)^1GxGxGx 92 100
GxGxGx(GyGiGi)^1GyGyGy 67 100
GyGyGy(GyGiGi)^1 8 100
GyGyGy(GyGiGi)^1Gx 45 100
GyGyGy(GyGiGi)^1Gy 39 100
GyGyGy(GyGiGi)^1GxGx 93 100
GyGyGy(GyGiGi)^1GxGxGx 58 100
GyGyGy(GyGiGi)^1GyGyGy 60 100
Gy(GxGxGiGy)^1 87 100
Gy(GxGxGiGy)^1Gx 62 100
Gy(GxGxGiGy)^1Gy 60 100
Gy(GxGxGiGy)^1GxGx 3 100
Gy(GxGxGiGy)^1GxGxGx 43 100
Gy(GxGxGiGy)^1GyGyGy 41 100
GxGxGx(GxGxGiGy)^1 35 100
GxGxGx(GxGxGiGy)^1Gx 85 100
GxGxGx(GxGxGiGy)^1Gy 70 100
GxGxGx(GxGxGiGy)^1GxGx 55 100
GxGxGx(GxGxGiGy)^1GxGxGx 10 100
GxGxGx(GxGxGiGy)^1GyGyGy 30 100
GyGyGy(GxGxGiGy)^1 6 100
GyGyGy(GxGxGiGy)^1Gx 39 100
GyGyGy(GxGxGiGy)^1Gy 48 100
GyGyGy(GxGxGiGy)^1GxGx 93 100
GyGyGy(GxGxGiGy)^1GxGxGx 60 100
GyGyGy(GxGxGiGy)^1GyGyGy 56 100
(GxGyGyGi)^1 52 100
(GxGyGyGi)^1Gx 94 100
(GxGyGyGi)^1Gy 46 100
(GxGyGyGi)^1GxGx 57 100
(GxGyGyGi)^1GxGxGx 4 100
(GxGyGyGi)^1GyGyGy 52 100
Gx(GxGyGyGi)^1 8 100
Gx(GxGyGyGi)^1Gx 60 100
Gx(GxGyGyGi)^1Gy 41 100
Gx(GxGyGyGi)^1GxGx 89 100
Gx(GxGyGyGi)^1GxGxGx 57 100
Gx(GxGyGyGi)^1GyGyGy 72 100
Gy(GxGyGyGi)^1 51 100
Gy(GxGyGyGi)^1Gx 64 100
Gy(GxGyGyGi)^1Gy 7 100
Gy(GxGyGyGi)^1GxGx 38 100
Gy(GxGyGyGi)^1GxGxGx 52 100
Gy(GxGyGyGi)^1GyGyGy 81 100
GxGx(GxGyGyGi)^1 32 100
GxGx(GxGyGyGi)^1Gx 5 100
GxGx(GxGyGyGi)^1Gy 57 100
GxGx(GxGyGyGi)^1GxGx 43 100
GxGx(GxGyGyGi)^1GxGxGx 89 100
GxGx(GxGyGyGi)^1GyGyGy 68 100
GxGxGx(GxGyGyGi)^1 90 100
GxGxGx(GxGyGyGi)^1Gx 41 100
GxGxGx(GxGyGyGi)^1Gy 60 100
GxGxGx(GxGyGyGi)^1GxGx 5 100
GxGxGx(GxGyGyGi)^1GxGxGx 59 100
GxGxGx(GxGyGyGi)^1GyGyGy 40 100
GyGyGy(GxGyGyGi)^1 48 100
GyGyGy(GxGyGyGi)^1Gx 37 100
GyGyGy(GxGyGyGi)^1Gy 95 100
GyGyGy(GxGyGyGi)^1GxGx 60 100
GyGyGy(GxGyGyGi)^1GxGxGx 59 100
GyGyGy(GxGyGyGi)^1GyGyGy 11 100
(Gx)^8Gy 55 100
(Gx)^8GxGxGx 84 100
(Gx)^8GyGyGy 59 100
Gx(Gx)^8Gy 52 100
Gx(Gx)^8GxGxGx 27 100
Gx(Gx)^8GyGyGy 59 100
Gy(Gx)^8 51 100
Gy(Gx)^8Gx 44 100
Gy(Gx)^8Gy 93 100
Gy(Gx)^8GxGx 66 100
Gy(Gx)^8GxGxGx 48 100
Gy(Gx)^8GyGyGy 6 100
GxGx(Gx)^8Gy 57 100
GxGx(Gx)^8GxGxGx 9 100
GxGx(Gx)^8GyGyGy 39 100
GxGxGx(Gx)^8Gy 50 100
GxGxGx(Gx)^8GxGxGx 65 100
GxGxGx(Gx)^8GyGyGy 41 100
GyGyGy(Gx)^8 58 100
GyGyGy(Gx)^8Gx 61 100
GyGyGy(Gx)^8Gy 5 100
GyGyGy(Gx)^8GxGx 46 100
GyGyGy(Gx)^8GxGxGx 50 100
GyGyGy(Gx)^8GyGyGy 95 100
(Gy)^8Gx 48 100
(Gy)^8Gy 26 100
(Gy)^8GxGx 80 100
(Gy)^8GxGxGx 58 100
(Gy)^8GyGyGy 77 100
Gx(Gy)^8 48 100
Gx(Gy)^8Gx 85 100
Gx(Gy)^8Gy 54 100
Gx(Gy)^8GxGx 59 100
Gx(Gy)^8GxGxGx 7 100
Gx(Gy)^8GyGyGy 58 100
Gy(Gy)^8Gx 54 100
Gy(Gy)^8GxGx 82 100
Gy(Gy)^8GxGxGx 61 100
Gy(Gy)^8GyGyGy 25 100
GxGx(Gy)^8 84 100
GxGx(Gy)^8Gx 66 100
GxGx(Gy)^8Gy 79 100
GxGx(Gy)^8GxGx 18 100
GxGx(Gy)^8GxGxGx 47 100
GxGx(Gy)^8GyGyGy 22 100
GxGxGx(Gy)^8 67 100
GxGxGx(Gy)^8Gx 1 100
GxGxGx(Gy)^8Gy 62 100
GxGxGx(Gy)^8GxGx 34 100
GxGxGx(Gy)^8GxGxGx 88 100
GxGxGx(Gy)^8GyGyGy 32 100
GyGyGy(Gy)^8Gx 74 100
GyGyGy(Gy)^8GxGx 15 100
GyGyGy(Gy)^8GxGxGx 44 100
GyGyGy(Gy)^8GyGyGy 77 100
(Gi)^8 5 100
(Gi)^8Gx 48 100
(Gi)^8Gy 56 100
(Gi)^8GxGx 92 100
(Gi)^8GxGxGx 60 100
(Gi)^8GyGyGy 69 100
Gx(Gi)^8 59 100
Gx(Gi)^8Gx 92 100
Gx(Gi)^8Gy 50 100
Gx(Gi)^8GxGx 61 100
Gx(Gi)^8GxGxGx 23 100
Gx(Gi)^8GyGyGy 48 100
Gy(Gi)^8 43 100
Gy(Gi)^8Gx 48 100
Gy(Gi)^8Gy 90 100
Gy(Gi)^8GxGx 63 100
Gy(Gi)^8GxGxGx 66 100
Gy(Gi)^8GyGyGy 5 100
GxGx(Gi)^8 86 100
GxGx(Gi)^8Gx 54 100
GxGx(Gi)^8Gy 56 100
GxGx(Gi)^8GxGx 6 100
GxGx(Gi)^8GxGxGx 32 100
GxGx(Gi)^8GyGyGy 49 100
GxGxGx(Gi)^8 69 100
GxGxGx(Gi)^8Gx 5 100
GxGxGx(Gi)^8Gy 54 100
GxGxGx(Gi)^8GxGx 43 100
GxGxGx(Gi)^8GxGxGx 90 100
GxGxGx(Gi)^8GyGyGy 57 100
GyGyGy(Gi)^8 58 100
GyGyGy(Gi)^8Gx 90 100
GyGyGy(Gi)^8Gy 21 100
GyGyGy(Gi)^8GxGx 50 100
GyGyGy(Gi)^8GxGxGx 56 100
GyGyGy(Gi)^8GyGyGy 90 100
(GxGy)^4 45 100
(GxGy)^4Gx 88 100
(GxGy)^4Gy 65 100
(GxGy)^4GxGx 68 100
(GxGy)^4GxGxGx 18 100
(GxGy)^4GyGyGy 45 100
Gx(GxGy)^4 66 100
Gx(GxGy)^4Gx 64 100
Gx(GxGy)^4Gy 18 100
Gx(GxGy)^4GxGx 37 100
Gx(GxGy)^4GxGxGx 33 100
Gx(GxGy)^4GyGyGy 86 100
Gy(GxGy)^4 91 100
Gy(GxGy)^4Gx 69 100
Gy(GxGy)^4Gy 64 100
Gy(GxGy)^4GxGx 6 100
Gy(GxGy)^4GxGxGx 35 100
Gy(GxGy)^4GyGyGy 31 100
GxGx(GxGy)^4 60 100
GxGx(GxGy)^4Gx 12 100
GxGx(GxGy)^4Gy 36 100
GxGx(GxGy)^4GxGx 34 100
GxGx(GxGy)^4GxGxGx 87 100
GxGx(GxGy)^4GyGyGy 62 100
GxGxGx(GxGy)^4 45 100
GxGxGx(GxGy)^4Gx 33 100
GxGxGx(GxGy)^4Gy 85 100
GxGxGx(GxGy)^4GxGx 55 100
GxGxGx(GxGy)^4GxGxGx 77 100
GxGxGx(GxGy)^4GyGyGy 11 100
GyGyGy(GxGy)^4 12 100
GyGyGy(GxGy)^4Gx 22 100
GyGyGy(GxGy)^4Gy 30 100
GyGyGy(GxGy)^4GxGx 88 100
GyGyGy(GxGy)^4GxGxGx 72 100
GyGyGy(GxGy)^4GyGyGy 62 100
(GxGyGi)^2 53 100
(GxGyGi)^2Gx 51 100
(GxGyGi)^2Gy 6 100
(GxGyGi)^2GxGx 44 100
(GxGyGi)^2GxGxGx 40 100
(GxGyGi)^2GyGyGy 89 100
Gx(GxGyGi)^2 5 100
Gx(GxGyGi)^2Gx 50 100
Gx(GxGyGi)^2Gy 37 100
Gx(GxGyGi)^2GxGx 92 100
Gx(GxGyGi)^2GxGxGx 52 100
Gx(GxGyGi)^2GyGyGy 71 100
Gy(GxGyGi)^2 65 100
Gy(GxGyGi)^2Gx 10 100
Gy(GxGyGi)^2Gy 44 100
Gy(GxGyGi)^2GxGx 47 100
Gy(GxGyGi)^2GxGxGx 92 100
Gy(GxGyGi)^2GyGyGy 53 100
GxGx(GxGyGi)^2 50 100
GxGx(GxGyGi)^2Gx 52 100
GxGx(GxGyGi)^2Gy 86 100
GxGx(GxGyGi)^2GxGx 63 100
GxGx(GxGyGi)^2GxGxGx 60 100
GxGx(GxGyGi)^2GyGyGy 6 100
GxGxGx(GxGyGi)^2 92 100
GxGxGx(GxGyGi)^2Gx 51 100
GxGxGx(GxGyGi)^2Gy 72 100
GxGxGx(GxGyGi)^2GxGx 11 100
GxGxGx(GxGyGi)^2GxGxGx 41 100
GxGxGx(GxGyGi)^2GyGyGy 31 100
GyGyGy(GxGyGi)^2 53 100
GyGyGy(GxGyGi)^2Gx 89 100
GyGyGy(GxGyGi)^2Gy 68 100
GyGyGy(GxGyGi)^2GxGx 68 100
GyGyGy(GxGyGi)^2GxGxGx 10 100
GyGyGy(GxGyGi)^2GyGyGy 28 100
(GxGiGy)^2 57 100
(GxGiGy)^2Gx 57 100
(GxGiGy)^2Gy 5 100
(GxGiGy)^2GxGx 37 100
(GxGiGy)^2GxGxGx 55 100
(GxGiGy)^2GyGyGy 88 100
Gx(GxGiGy)^2 2 100
Gx(GxGiGy)^2Gx 51 100
Gx(GxGiGy)^2Gy 50 100
Gx(GxGiGy)^2GxGx 89 100
Gx(GxGiGy)^2GxGxGx 65 100
Gx(GxGiGy)^2GyGyGy 58 100
Gy(GxGiGy)^2 49 100
Gy(GxGiGy)^2Gx 8 100
Gy(GxGiGy)^2Gy 38 100
Gy(GxGiGy)^2GxGx 43 100
Gy(GxGiGy)^2GxGxGx 86 100
Gy(GxGiGy)^2GyGyGy 60 100
GxGx(GxGiGy)^2 36 100
GxGx(GxGiGy)^2Gx 40 100
GxGx(GxGiGy)^2Gy 86 100
GxGx(GxGiGy)^2GxGx 60 100
GxGx(GxGiGy)^2GxGxGx 59 100
GxGx(GxGiGy)^2GyGyGy 13 100
GxGxGx(GxGiGy)^2 89 100
GxGxGx(GxGiGy)^2Gx 57 100
GxGxGx(GxGiGy)^2Gy 68 100
GxGxGx(GxGiGy)^2GxGx 9 100
GxGxGx(GxGiGy)^2GxGxGx 38 100
GxGxGx(GxGiGy)^2GyGyGy 29 100
GyGyGy(GxGiGy)^2 57 100
GyGyGy(GxGiGy)^2Gx 85 100
GyGyGy(GxGiGy)^2Gy 72 100
GyGyGy(GxGiGy)^2GxGx 77 100
GyGyGy(GxGiGy)^2GxGxGx 11 100
GyGyGy(GxGiGy)^2GyGyGy 46 100
(GxGiGi)^2 84 100
(GxGiGi)^2Gx 70 100
(GxGiGi)^2Gy 57 100
(GxGiGi)^2GxGx 3 100
(GxGiGi)^2GxGxGx 44 100
(GxGiGi)^2GyGyGy 47 100
Gx(GxGiGi)^2 64 100
Gx(GxGiGi)^2Gx 3 100
Gx(GxGiGi)^2Gy 57 100
Gx(GxGiGi)^2GxGx 28 100
Gx(GxGiGi)^2GxGxGx 88 100
Gx(GxGiGi)^2GyGyGy 46 100
Gy(GxGiGi)^2 62 100
Gy(GxGiGi)^2Gx 48 100
Gy(GxGiGi)^2Gy 88 100
Gy(GxGiGi)^2GxGx 39 100
Gy(GxGiGi)^2GxGxGx 52 100
Gy(GxGiGi)^2GyGyGy 11 100
GxGx(GxGiGi)^2 4 100
GxGx(GxGiGi)^2Gx 32 100
GxGx(GxGiGi)^2Gy 56 100
GxGx(GxGiGi)^2GxGx 91 100
GxGx(GxGiGi)^2GxGxGx 80 100
GxGx(GxGiGi)^2GyGyGy 54 100
GxGxGx(GxGiGi)^2 31 100
GxGxGx(GxGiGi)^2Gx 81 100
GxGxGx(GxGiGi)^2Gy 73 100
GxGxGx(GxGiGi)^2GxGx 70 100
GxGxGx(GxGiGi)^2GxGxGx 15 100
GxGxGx(GxGiGi)^2GyGyGy 62 100
GyGyGy(GxGiGi)^2 27 100
GyGyGy(GxGiGi)^2Gx 47 100
GyGyGy(GxGiGi)^2Gy 9 100
GyGyGy(GxGiGi)^2GxGx 61 100
GyGyGy(GxGiGi)^2GxGxGx 67 100
GyGyGy(GxGiGi)^2GyGyGy 88 100
(GyGiGi)^2 92 100
(GyGiGi)^2Gx 51 100
(GyGiGi)^2Gy 55 100
(GyGiGi)^2GxGx 2 100
(GyGiGi)^2GxGxGx 69 100
(GyGiGi)^2GyGyGy 48 100
Gx(GyGiGi)^2 59 100
Gx(GyGiGi)^2Gx 89 100
Gx(GyGiGi)^2Gy 50 100
Gx(GyGiGi)^2GxGx 48 100
Gx(GyGiGi)^2GxGxGx 3 100
Gx(GyGiGi)^2GyGyGy 33 100
Gy(GyGiGi)^2 67 100
Gy(GyGiGi)^2Gx 50 100
Gy(GyGiGi)^2Gy 7 100
Gy(GyGiGi)^2GxGx 46 100
Gy(GyGiGi)^2GxGxGx 48 100
Gy(GyGiGi)^2GyGyGy 93 100
GxGx(GyGiGi)^2 8 100
GxGx(GyGiGi)^2Gx 61 100
GxGx(GyGiGi)^2Gy 41 100
GxGx(GyGiGi)^2GxGx 93 100
GxGx(GyGiGi)^2GxGxGx 46 100
GxGx(GyGiGi)^2GyGyGy 69 100
GxGxGx(GyGiGi)^2 26 100
GxGxGx(GyGiGi)^2Gx 4 100
GxGxGx(GyGiGi)^2Gy 54 100
GxGxGx(GyGiGi)^2GxGx 54 100
GxGxGx(GyGiGi)^2GxGxGx 92 100
GxGxGx(GyGiGi)^2GyGyGy 66 100
GyGyGy(GyGiGi)^2 24 100
GyGyGy(GyGiGi)^2Gx 41 100
GyGyGy(GyGiGi)^2Gy 86 100
GyGyGy(GyGiGi)^2GxGx 75 100
GyGyGy(GyGiGi)^2GxGxGx 57 100
GyGyGy(GyGiGi)^2GyGyGy 10 100
(GxGxGiGy)^2 6 100
(GxGxGiGy)^2Gx 46 100
(GxGxGiGy)^2Gy 50 100
(GxGxGiGy)^2GxGx 92 100
(GxGxGiGy)^2GxGxGx 63 100
(GxGxGiGy)^2GyGyGy 63 100
Gx(GxGxGiGy)^2 37 100
Gx(GxGxGiGy)^2Gx 93 100
Gx(GxGxGiGy)^2Gy 56 100
Gx(GxGxGiGy)^2GxGx 69 100
Gx(GxGxGiGy)^2GxGxGx 13 100
Gx(GxGxGiGy)^2GyGyGy 48 100
Gy(GxGxGiGy)^2 41 100
Gy(GxGxGiGy)^2Gx 44 100
Gy(GxGxGiGy)^2Gy 91 100
Gy(GxGxGiGy)^2GxGx 56 100
Gy(GxGxGiGy)^2GxGxGx 56 100
Gy(GxGxGiGy)^2GyGyGy 5 100
GxGx(GxGxGiGy)^2 89 100
GxGx(GxGxGiGy)^2Gx 69 100
GxGx(GxGxGiGy)^2Gy 54 100
GxGx(GxGxGiGy)^2GxGx 11 100
GxGx(GxGxGiGy)^2GxGxGx 17 100
GxGx(GxGxGiGy)^2GyGyGy 31 100
GxGxGx(GxGxGiGy)^2 72 100
GxGxGx(GxGxGiGy)^2Gx 6 100
GxGxGx(GxGxGiGy)^2Gy 53 100
GxGxGx(GxGxGiGy)^2GxGx 29 100
GxGxGx(GxGxGiGy)^2GxGxGx 88 100
GxGxGx(GxGxGiGy)^2GyGyGy 53 100
GyGyGy(GxGxGiGy)^2 59 100
GyGyGy(GxGxGiGy)^2Gx 49 100
GyGyGy(GxGxGiGy)^2Gy 14 100
GyGyGy(GxGxGiGy)^2GxGx 47 100
GyGyGy(GxGxGiGy)^2GxGxGx 33 100
GyGyGy(GxGxGiGy)^2GyGyGy 86 100
(GxGyGyGi)^2 4 100
(GxGyGyGi)^2Gx 47 100
(GxGyGyGi)^2Gy 39 100
(GxGyGyGi)^2GxGx 84 100
(GxGyGyGi)^2GxGxGx 61 100
(GxGyGyGi)^2GyGyGy 71 100
Gx(GxGyGyGi)^2 53 100
Gx(GxGyGyGi)^2Gx 89 100
Gx(GxGyGyGi)^2Gy 67 100
Gx(GxGyGyGi)^2GxGx 62 100
Gx(GxGyGyGi)^2GxGxGx 9 100
Gx(GxGyGyGi)^2GyGyGy 51 100
Gy(GxGyGyGi)^2 50 100
Gy(GxGyGyGi)^2Gx 39 100
Gy(GxGyGyGi)^2Gy 76 100
Gy(GxGyGyGi)^2GxGx 59 100
Gy(GxGyGyGi)^2GxGxGx 69 100
Gy(GxGyGyGi)^2GyGyGy 9 100
GxGx(GxGyGyGi)^2 89 100
GxGx(GxGyGyGi)^2Gx 60 100
GxGx(GxGyGyGi)^2Gy 46 100
GxGx(GxGyGyGi)^2GxGx 5 100
GxGx(GxGyGyGi)^2GxGxGx 32 100
GxGx(GxGyGyGi)^2GyGyGy 32 100
GxGxGx(GxGyGyGi)^2 64 100
GxGxGx(GxGyGyGi)^2Gx 11 100
GxGxGx(GxGyGyGi)^2Gy 56 100
GxGxGx(GxGyGyGi)^2GxGx 36 100
GxGxGx(GxGyGyGi)^2GxGxGx 84 100
GxGxGx(GxGyGyGi)^2GyGyGy 57 100
GyGyGy(GxGyGyGi)^2 68 100
GyGyGy(GxGyGyGi)^2Gx 56 100
GyGyGy(GxGyGyGi)^2Gy 11 100
GyGyGy(GxGyGyGi)^2GxGx 35 100
GyGyGy(GxGyGyGi)^2GxGxGx 46 100
GyGyGy(GxGyGyGi)^2GyGyGy 80 100
(GxGxGyGxGyGy)^1Gx 48 100
(GxGxGyGxGyGy)^1Gy 86 100
(GxGxGyGxGyGy)^1GxGx 60 100
(GxGxGyGxGyGy)^1GxGxGx 62 100
(GxGxGyGxGyGy)^1GyGyGy 19 100
Gx(GxGxGyGxGyGy)^1Gx 46 100
Gx(GxGxGyGxGyGy)^1Gy 68 100
Gx(GxGxGyGxGyGy)^1GxGx 10 100
Gx(GxGxGyGxGyGy)^1GxGxGx 44 100
Gx(GxGxGyGxGyGy)^1GyGyGy 15 100
Gy(GxGxGyGxGyGy)^1 47 100
Gy(GxGxGyGxGyGy)^1Gx 1 100
Gy(GxGxGyGxGyGy)^1Gy 32 100
Gy(GxGxGyGxGyGy)^1GxGx 51 100
Gy(GxGxGyGxGyGy)^1GxGxGx 94 100
Gy(GxGxGyGxGyGy)^1GyGyGy 52 100
GxGx(GxGxGyGxGyGy)^1Gx 58 100
GxGx(GxGxGyGxGyGy)^1Gy 17 100
GxGx(GxGxGyGxGyGy)^1GxGx 37 100
GxGx(GxGxGyGxGyGy)^1GxGxGx 56 100
GxGx(GxGxGyGxGyGy)^1GyGyGy 83 100
GxGxGx(GxGxGyGxGyGy)^1 16 100
GxGxGx(GxGxGyGxGyGy)^1Gx 53 100
GxGxGx(GxGxGyGxGyGy)^1Gy 24 100
GxGxGx(GxGxGyGxGyGy)^1GxGx 84 100
GxGxGx(GxGxGyGxGyGy)^1GxGxGx 51 100
GxGxGx(GxGxGyGxGyGy)^1GyGyGy 85 100
GyGyGy(GxGxGyGxGyGy)^1 58 100
GyGyGy(GxGxGyGxGyGy)^1Gx 95 100
GyGyGy(GxGxGyGxGyGy)^1Gy 45 100
GyGyGy(GxGxGyGxGyGy)^1GxGx 53 100
GyGyGy(GxGxGyGxGyGy)^1GxGxGx 2 100
GyGyGy(GxGxGyGxGyGy)^1GyGyGy 59 100
(Gx)^16 49 100
(Gx)^16Gx 5 100
(Gx)^16Gy 49 100
(Gx)^16GxGx 60 100
(Gx)^16GxGxGx 86 100
(Gx)^16GyGyGy 43 100
Gx(Gx)^16Gy 47 100
Gx(Gx)^16GxGxGx 57 100
Gx(Gx)^16GyGyGy 62 100
Gy(Gx)^16 50 100
Gy(Gx)^16Gx 56 100
Gy(Gx)^16Gy 97 100
Gy(Gx)^16GxGx 54 100
Gy(Gx)^16GxGxGx 49 100
Gy(Gx)^16GyGyGy 6 100
GxGx(Gx)^16Gy 47 100
GxGx(Gx)^16GxGxGx 8 100
GxGx(Gx)^16GyGyGy 62 100
GxGxGx(Gx)^16Gy 41 100
GxGxGx(Gx)^16GxGxGx 52 100
GxGxGx(Gx)^16GyGyGy 44 100
GyGyGy(Gx)^16 63 100
GyGyGy(Gx)^16Gx 64 100
GyGyGy(Gx)^16Gy 7 100
GyGyGy(Gx)^16GxGx 46 100
GyGyGy(Gx)^16GxGxGx 43 100
GyGyGy(Gx)^16GyGyGy 89 100
(Gy)^16 43 100
(Gy)^16Gx 54 100
(Gy)^16Gy 1 100
(Gy)^16GxGx 68 100
(Gy)^16GxGxGx 60 100
(Gy)^16GyGyGy 94 100
Gx(Gy)^16 52 100
Gx(Gy)^16Gx 90 100
Gx(Gy)^16Gy 50 100
Gx(Gy)^16GxGx 58 100
Gx(Gy)^16GxGxGx 5 100
Gx(Gy)^16GyGyGy 62 100
Gy(Gy)^16Gx 49 100
Gy(Gy)^16Gy 64 100
Gy(Gy)^16GxGx 89 100
Gy(Gy)^16GxGxGx 59 100
Gy(Gy)^16GyGyGy 57 100
GxGx(Gy)^16 60 100
GxGx(Gy)^16Gx 56 100
GxGx(Gy)^16Gy 90 100
GxGx(Gy)^16GxGx 44 100
GxGx(Gy)^16GxGxGx 36 100
GxGx(Gy)^16GyGyGy 3 100
GxGxGx(Gy)^16 51 100
GxGxGx(Gy)^16Gx 7 100
GxGxGx(Gy)^16Gy 54 100
GxGxGx(Gy)^16GxGx 43 100
GxGxGx(Gy)^16GxGxGx 91 100
GxGxGx(Gy)^16GyGyGy 52 100
GyGyGy(Gy)^16Gx 54 100
GyGyGy(Gy)^16GxGx 1 100
GyGyGy(Gy)^16GxGxGx 44 100
GyGyGy(Gy)^16GyGyGy 42 100
(Gi)^16 2 100
(Gi)^16Gx 53 100
(Gi)^16Gy 43 100
(Gi)^16GxGx 91 100
(Gi)^16GxGxGx 63 100
(Gi)^16GyGyGy 63 100
Gx(Gi)^16 54 100
Gx(Gi)^16Gx 87 100
Gx(Gi)^16Gy 28 100
Gx(Gi)^16GxGx 66 100
Gx(Gi)^16GxGxGx 90 100
Gx(Gi)^16GyGyGy 63 100
Gy(Gi)^16 45 100
Gy(Gi)^16Gx 60 100
Gy(Gi)^16Gy 89 100
Gy(Gi)^16GxGx 61 100
Gy(Gi)^16GxGxGx 72 100
Gy(Gi)^16GyGyGy 10 100
GxGx(Gi)^16 90 100
GxGx(Gi)^16Gx 57 100
GxGx(Gi)^16Gy 49 100
GxGx(Gi)^16GxGx 8 100
GxGx(Gi)^16GxGxGx 46 100
GxGx(Gi)^16GyGyGy 38 100
GxGxGx(Gi)^16 63 100
GxGxGx(Gi)^16Gx 13 100
GxGxGx(Gi)^16Gy 89 100
GxGxGx(Gi)^16GxGx 35 100
GxGxGx(Gi)^16GxGxGx 86 100
GxGxGx(Gi)^16GyGyGy 60 100
GyGyGy(Gi)^16 65 100
GyGyGy(Gi)^16Gx 88 100
GyGyGy(Gi)^16Gy 63 100
GyGyGy(Gi)^16GxGx 41 100
GyGyGy(Gi)^16GxGxGx 50 100
GyGyGy(Gi)^16GyGyGy 86 100
(GxGy)^8 61 100
(GxGy)^8Gx 74 100
(GxGy)^8Gy 15 100
(GxGy)^8GxGx 30 100
(GxGy)^8GxGxGx 30 100
(GxGy)^8GyGyGy 86 100
Gx(GxGy)^8 12 100
Gx(GxGy)^8Gx 31 100
Gx(GxGy)^8Gy 21 100
Gx(GxGy)^8GxGx 86 100
Gx(GxGy)^8GxGxGx 71 100
Gx(GxGy)^8GyGyGy 83 100
Gy(GxGy)^8 74 100
Gy(GxGy)^8Gx 9 100
Gy(GxGy)^8Gy 38 100
Gy(GxGy)^8GxGx 23 100
Gy(GxGy)^8GxGxGx 77 100
Gy(GxGy)^8GyGyGy 57 100
GxGx(GxGy)^8 38 100
GxGx(GxGy)^8Gx 31 100
GxGx(GxGy)^8Gy 79 100
GxGx(GxGy)^8GxGx 72 100
GxGx(GxGy)^8GxGxGx 78 100
GxGx(GxGy)^8GyGyGy 24 100
GxGxGx(GxGy)^8 76 100
GxGxGx(GxGy)^8Gx 53 100
GxGxGx(GxGy)^8Gy 80 100
GxGxGx(GxGy)^8GxGx 17 100
GxGxGx(GxGy)^8GxGxGx 35 100
GxGxGx(GxGy)^8GyGyGy 18 100
GyGyGy(GxGy)^8 40 100
GyGyGy(GxGy)^8Gx 89 100
GyGyGy(GxGy)^8Gy 79 100
GyGyGy(GxGy)^8GxGx 74 100
GyGyGy(GxGy)^8GxGxGx 35 100
GyGyGy(GxGy)^8GyGyGy 33 100
(GxGyGi)^5 67 100
(GxGyGi)^5Gx 57 100
(GxGyGi)^5Gy 3 100
(GxGyGi)^5GxGx 24 100
(GxGyGi)^5GxGxGx 44 100
(GxGyGi)^5GyGyGy 94 100
Gx(GxGyGi)^5 12 100
Gx(GxGyGi)^5Gx 43 100
Gx(GxGyGi)^5Gy 51 100
Gx(GxGyGi)^5GxGx 84 100
Gx(GxGyGi)^5GxGxGx 64 100
Gx(GxGyGi)^5GyGyGy 85 100
Gy(GxGyGi)^5 65 100
Gy(GxGyGi)^5Gx 5 100
Gy(GxGyGi)^5Gy 41 100
Gy(GxGyGi)^5GxGx 35 100
Gy(GxGyGi)^5GxGxGx 83 100
Gy(GxGyGi)^5GyGyGy 54 100
GxGx(GxGyGi)^5 32 100
GxGx(GxGyGi)^5Gx 41 100
GxGx(GxGyGi)^5Gy 84 100
GxGx(GxGyGi)^5GxGx 62 100
GxGx(GxGyGi)^5GxGxGx 71 100
GxGx(GxGyGi)^5GyGyGy 21 100
GxGxGx(GxGyGi)^5 82 100
GxGxGx(GxGyGi)^5Gx 51 100
GxGxGx(GxGyGi)^5Gy 70 100
GxGxGx(GxGyGi)^5GxGx 12 100
GxGxGx(GxGyGi)^5GxGxGx 38 100
GxGxGx(GxGyGi)^5GyGyGy 21 100
GyGyGy(GxGyGi)^5 38 100
GyGyGy(GxGyGi)^5Gx 80 100
GyGyGy(GxGyGi)^5Gy 78 100
GyGyGy(GxGyGi)^5GxGx 74 100
GyGyGy(GxGyGi)^5GxGxGx 21 100
GyGyGy(GxGyGi)^5GyGyGy 35 100
(GxGiGy)^5 72 100
(GxGiGy)^5Gx 76 100
(GxGiGy)^5Gy 7 100
(GxGiGy)^5GxGx 40 100
(GxGiGy)^5GxGxGx 38 100
(GxGiGy)^5GyGyGy 91 100
Gx(GxGiGy)^5 13 100
Gx(GxGiGy)^5Gx 45 100
Gx(GxGiGy)^5Gy 26 100
Gx(GxGiGy)^5GxGx 32 100
Gx(GxGiGy)^5GxGxGx 65 100
Gx(GxGiGy)^5GyGyGy 72 100
Gy(GxGiGy)^5 64 100
Gy(GxGiGy)^5Gx 5 100
Gy(GxGiGy)^5Gy 33 100
Gy(GxGiGy)^5GxGx 63 100
Gy(GxGiGy)^5GxGxGx 90 100
Gy(GxGiGy)^5GyGyGy 65 100
GxGx(GxGiGy)^5 38 100
GxGx(GxGiGy)^5Gx 34 100
GxGx(GxGiGy)^5Gy 82 100
GxGx(GxGiGy)^5GxGx 65 100
GxGx(GxGiGy)^5GxGxGx 69 100
GxGx(GxGiGy)^5GyGyGy 20 100
GxGxGx(GxGiGy)^5 91 100
GxGxGx(GxGiGy)^5Gx 79 100
GxGxGx(GxGiGy)^5Gy 83 100
GxGxGx(GxGiGy)^5GxGx 7 100
GxGxGx(GxGiGy)^5GxGxGx 27 100
GxGxGx(GxGiGy)^5GyGyGy 16 100
GyGyGy(GxGiGy)^5 44 100
GyGyGy(GxGiGy)^5Gx 87 100
GyGyGy(GxGiGy)^5Gy 60 100
GyGyGy(GxGiGy)^5GxGx 74 100
GyGyGy(GxGiGy)^5GxGxGx 14 100
GyGyGy(GxGiGy)^5GyGyGy 46 100
(GxGiGi)^5 32 100
(GxGiGi)^5Gx 84 100
(GxGiGi)^5Gy 47 100
(GxGiGi)^5GxGx 71 100
(GxGiGi)^5GxGxGx 16 100
(GxGiGi)^5GyGyGy 45 100
Gx(GxGiGi)^5 85 100
Gx(GxGiGi)^5Gx 79 100
Gx(GxGiGi)^5Gy 47 100
Gx(GxGiGi)^5GxGx 10 100
Gx(GxGiGi)^5GxGxGx 15 100
Gx(GxGiGi)^5GyGyGy 41 100
Gy(GxGiGi)^5 56 100
Gy(GxGiGi)^5Gx 63 100
Gy(GxGiGi)^5Gy 92 100
Gy(GxGiGi)^5GxGx 50 100
Gy(GxGiGi)^5GxGxGx 29 100
Gy(GxGiGi)^5GyGyGy 6 100
GxGx(GxGiGi)^5 72 100
GxGx(GxGiGi)^5Gx 14 100
GxGx(GxGiGi)^5Gy 51 100
GxGx(GxGiGi)^5GxGx 33 100
GxGx(GxGiGi)^5GxGxGx 82 100
GxGx(GxGiGi)^5GyGyGy 42 100
GxGxGx(GxGiGi)^5 10 100
GxGxGx(GxGiGi)^5Gx 25 100
GxGxGx(GxGiGi)^5Gy 45 100
GxGxGx(GxGiGi)^5GxGx 87 100
GxGxGx(GxGiGi)^5GxGxGx 76 100
GxGxGx(GxGiGi)^5GyGyGy 62 100
GyGyGy(GxGiGi)^5 56 100
GyGyGy(GxGiGi)^5Gx 45 100
GyGyGy(GxGiGi)^5Gy 2 100
GyGyGy(GxGiGi)^5GxGx 57 100
GyGyGy(GxGiGi)^5GxGxGx 63 100
GyGyGy(GxGiGi)^5GyGyGy 96 100
(GyGiGi)^5 43 100
(GyGiGi)^5Gx 42 100
(GyGiGi)^5Gy 87 100
(GyGiGi)^5GxGx 72 100
(GyGiGi)^5GxGxGx 61 100
(GyGiGi)^5GyGyGy 19 100
Gx(GyGiGi)^5 43 100
Gx(GyGiGi)^5Gx 89 100
Gx(GyGiGi)^5Gy 51 100
Gx(GyGiGi)^5GxGx 54 100
Gx(GyGiGi)^5GxGxGx 6 100
Gx(GyGiGi)^5GyGyGy 45 100
Gy(GyGiGi)^5 94 100
Gy(GyGiGi)^5Gx 58 100
Gy(GyGiGi)^5Gy 65 100
Gy(GyGiGi)^5GxGx 7 100
Gy(GyGiGi)^5GxGxGx 38 100
Gy(GyGiGi)^5GyGyGy 31 100
GxGx(GyGiGi)^5 67 100
GxGx(GyGiGi)^5Gx 57 100
GxGx(GyGiGi)^5Gy 7 100
GxGx(GyGiGi)^5GxGx 46 100
GxGx(GyGiGi)^5GxGxGx 34 100
GxGx(GyGiGi)^5GyGyGy 90 100
GxGxGx(GyGiGi)^5 55 100
GxGxGx(GyGiGi)^5Gx 10 100
GxGxGx(GyGiGi)^5Gy 40 100
GxGxGx(GyGiGi)^5GxGx 34 100
GxGxGx(GyGiGi)^5GxGxGx 89 100
GxGxGx(GyGiGi)^5GyGyGy 71 100
GyGyGy(GyGiGi)^5 13 100
GyGyGy(GyGiGi)^5Gx 44 100
GyGyGy(GyGiGi)^5Gy 24 100
GyGyGy(GyGiGi)^5GxGx 83 100
GyGyGy(GyGiGi)^5GxGxGx 49 100
GyGyGy(GyGiGi)^5GyGyGy 79 100
(GxGxGiGy)^4 8 100
(GxGxGiGy)^4Gx 39 100
(GxGxGiGy)^4Gy 48 100
(GxGxGiGy)^4GxGx 85 100
(GxGxGiGy)^4GxGxGx 72 100
(GxGxGiGy)^4GyGyGy 64 100
Gx(GxGxGiGy)^4 28 100
Gx(GxGxGiGy)^4Gx 80 100
Gx(GxGxGiGy)^4Gy 68 100
Gx(GxGxGiGy)^4GxGx 68 100
Gx(GxGxGiGy)^4GxGxGx 9 100
Gx(GxGxGiGy)^4GyGyGy 47 100
Gy(GxGxGiGy)^4 56 100
Gy(GxGxGiGy)^4Gx 41 100
Gy(GxGxGiGy)^4Gy 89 100
Gy(GxGxGiGy)^4GxGx 52 100
Gy(GxGxGiGy)^4GxGxGx 51 100
Gy(GxGxGiGy)^4GyGyGy 7 100
GxGx(GxGxGiGy)^4 83 100
GxGx(GxGxGiGy)^4Gx 74 100
GxGx(GxGxGiGy)^4Gy 64 100
GxGx(GxGxGiGy)^4GxGx 17 100
GxGx(GxGxGiGy)^4GxGxGx 22 100
GxGx(GxGxGiGy)^4GyGyGy 40 100
GxGxGx(GxGxGiGy)^4 77 100
GxGxGx(GxGxGiGy)^4Gx 15 100
GxGxGx(GxGxGiGy)^4Gy 30 100
GxGxGx(GxGxGiGy)^4GxGx 18 100
GxGxGx(GxGxGiGy)^4GxGxGx 75 100
GxGxGx(GxGxGiGy)^4GyGyGy 65 100
GyGyGy(GxGxGiGy)^4 54 100
GyGyGy(GxGxGiGy)^4Gx 65 100
GyGyGy(GxGxGiGy)^4Gy 11 100
GyGyGy(GxGxGiGy)^4GxGx 51 100
GyGyGy(GxGxGiGy)^4GxGxGx 28 100
GyGyGy(GxGxGiGy)^4GyGyGy 88 100
(GxGyGyGi)^4 10 100
(GxGyGyGi)^4Gx 57 100
(GxGyGyGi)^4Gy 35 100
(GxGyGyGi)^4GxGx 90 100
(GxGyGyGi)^4GxGxGx 48 100
(GxGyGyGi)^4GyGyGy 78 100
Gx(GxGyGyGi)^4 44 100
Gx(GxGyGyGi)^4Gx 82 100
Gx(GxGyGyGi)^4Gy 67 100
Gx(GxGyGyGi)^4GxGx 62 100
Gx(GxGyGyGi)^4GxGxGx 9 100
Gx(GxGyGyGi)^4GyGyGy 49 100
Gy(GxGyGyGi)^4 43 100
Gy(GxGyGyGi)^4Gx 41 100
Gy(GxGyGyGi)^4Gy 80 100
Gy(GxGyGyGi)^4GxGx 55 100
Gy(GxGyGyGi)^4GxGxGx 65 100
Gy(GxGyGyGi)^4GyGyGy 11 100
GxGx(GxGyGyGi)^4 84 100
GxGx(GxGyGyGi)^4Gx 53 100
GxGx(GxGyGyGi)^4Gy 72 100
GxGx(GxGyGyGi)^4GxGx 15 100
GxGx(GxGyGyGi)^4GxGxGx 37 100
GxGx(GxGyGyGi)^4GyGyGy 24 100
GxGxGx(GxGyGyGi)^4 65 100
GxGxGx(GxGyGyGi)^4Gx 6 100
GxGxGx(GxGyGyGi)^4Gy 45 100
GxGxGx(GxGyGyGi)^4GxGx 32 100
GxGxGx(GxGyGyGi)^4GxGxGx 85 100
GxGxGx(GxGyGyGi)^4GyGyGy 52 100
GyGyGy(GxGyGyGi)^4 68 100
GyGyGy(GxGyGyGi)^4Gx 62 100
GyGyGy(GxGyGyGi)^4Gy 13 100
GyGyGy(GxGyGyGi)^4GxGx 33 100
GyGyGy(GxGyGyGi)^4GxGxGx 36 100
GyGyGy(GxGyGyGi)^4GyGyGy 77 100
(GxGxGyGxGyGy)^2 37 100
(GxGxGyGxGyGy)^2Gx 5 100
(GxGxGyGxGyGy)^2Gy 54 100
(GxGxGyGxGyGy)^2GxGx 65 100
(GxGxGyGxGyGy)^2GxGxGx 93 100
(GxGxGyGxGyGy)^2GyGyGy 36 100
Gx(GxGxGyGxGyGy)^2 53 100
Gx(GxGxGyGxGyGy)^2Gx 32 100
Gx(GxGxGyGxGyGy)^2Gy 4 100
Gx(GxGxGyGxGyGy)^2GxGx 46 100
Gx(GxGxGyGxGyGy)^2GxGxGx 69 100
Gx(GxGxGyGxGyGy)^2GyGyGy 89 100
Gy(GxGxGyGxGyGy)^2 3 100
Gy(GxGxGyGxGyGy)^2Gx 51 100
Gy(GxGxGyGxGyGy)^2Gy 38 100
Gy(GxGxGyGxGyGy)^2GxGx 87 100
Gy(GxGxGyGxGyGy)^2GxGxGx 49 100
Gy(GxGxGyGxGyGy)^2GyGyGy 57 100
GxGx(GxGxGyGxGyGy)^2 65 100
GxGx(GxGxGyGxGyGy)^2Gx 83 100
GxGx(GxGxGyGxGyGy)^2Gy 36 100
GxGx(GxGxGyGxGyGy)^2GxGx 41 100
GxGx(GxGxGyGxGyGy)^2GxGxGx 10 100
GxGx(GxGxGyGxGyGy)^2GyGyGy 63 100
GxGxGx(GxGxGyGxGyGy)^2 50 100
GxGxGx(GxGxGyGxGyGy)^2Gx 71 100
GxGxGx(GxGxGyGxGyGy)^2Gy 86 100
GxGxGx(GxGxGyGxGyGy)^2GxGx 68 100
GxGxGx(GxGxGyGxGyGy)^2GxGxGx 28 100
GxGxGx(GxGxGyGxGyGy)^2GyGyGy 19 100
GyGyGy(GxGxGyGxGyGy)^2 91 100
GyGyGy(GxGxGyGxGyGy)^2Gx 58 100
GyGyGy(GxGxGyGxGyGy)^2Gy 73 100
GyGyGy(GxGxGyGxGyGy)^2GxGx 12 100
GyGyGy(GxGxGyGxGyGy)^2GxGxGx 43 100
GyGyGy(GxGxGyGxGyGy)^2GyGyGy 42 100
(Gx)^32 77 100
(Gx)^32Gx 48 100
(Gx)^32Gy 50 100
(Gx)^32GxGx 21 100
(Gx)^32GxGxGx 55 100
(Gx)^32GyGyGy 49 100
Gx(Gx)^32Gy 51 100
Gx(Gx)^32GxGxGx 91 100
Gx(Gx)^32GyGyGy 49 100
Gy(Gx)^32 53 100
Gy(Gx)^32Gx 59 100
Gy(Gx)^32Gy 89 100
Gy(Gx)^32GxGx 49 100
Gy(Gx)^32GxGxGx 60 100
Gy(Gx)^32GyGyGy 7 100
GxGx(Gx)^32Gy 46 100
GxGx(Gx)^32GxGxGx 48 100
GxGx(Gx)^32GyGyGy 71 100
GxGxGx(Gx)^32Gy 53 100
GxGxGx(Gx)^32GxGxGx 2 100
GxGxGx(Gx)^32GyGyGy 51 100
GyGyGy(Gx)^32 40 100
GyGyGy(Gx)^32Gx 50 100
GyGyGy(Gx)^32Gy 4 100
GyGyGy(Gx)^32GxGx 61 100
GyGyGy(Gx)^32GxGxGx 50 100
GyGyGy(Gx)^32GyGyGy 85 100
(Gy)^32 88 100
(Gy)^32Gx 58 100
(Gy)^32Gy 38 100
(Gy)^32GxGx 10 100
(Gy)^32GxGxGx 42 100
(Gy)^32GyGyGy 72 100
Gx(Gy)^32 52 100
Gx(Gy)^32Gx 94 100
Gx(Gy)^32Gy 37 100
Gx(Gy)^32GxGx 52 100
Gx(Gy)^32GxGxGx 1 100
Gx(Gy)^32GyGyGy 61 100
Gy(Gy)^32Gx 48 100
Gy(Gy)^32Gy 11 100
Gy(Gy)^32GxGx 65 100
Gy(Gy)^32GxGxGx 55 100
Gy(Gy)^32GyGyGy 92 100
GxGx(Gy)^32 7 100
GxGx(Gy)^32Gx 65 100
GxGx(Gy)^32Gy 73 100
GxGx(Gy)^32GxGx 82 100
GxGx(Gy)^32GxGxGx 44 100
GxGx(Gy)^32GyGyGy 47 100
GxGxGx(Gy)^32 37 100
GxGxGx(Gy)^32Gx 4 100
GxGxGx(Gy)^32Gy 43 100
GxGxGx(Gy)^32GxGx 68 100
GxGxGx(Gy)^32GxGxGx 89 100
GxGxGx(Gy)^32GyGyGy 51 100
GyGyGy(Gy)^32Gx 36 100
GyGyGy(Gy)^32GxGx 29 100
GyGyGy(Gy)^32GxGxGx 56 100
GyGyGy(Gy)^32GyGyGy 1 100
(Gi)^32 2 100
(Gi)^32Gx 51 100
(Gi)^32Gy 49 100
(Gi)^32GxGx 91 100
(Gi)^32GxGxGx 58 100
(Gi)^32GyGyGy 55 100
Gx(Gi)^32 42 100
Gx(Gi)^32Gx 81 100
Gx(Gi)^32Gy 12 100
Gx(Gi)^32GxGx 46 100
Gx(Gi)^32GxGxGx 31 100
Gx(Gi)^32GyGyGy 55 100
Gy(Gi)^32 44 100
Gy(Gi)^32Gx 85 100
Gy(Gi)^32Gy 36 100
Gy(Gi)^32GxGx 68 100
Gy(Gi)^32GxGxGx 23 100
Gy(Gi)^32GyGyGy 41 100
GxGx(Gi)^32 90 100
GxGx(Gi)^32Gx 63 100
GxGx(Gi)^32Gy 63 100
GxGx(Gi)^32GxGx 7 100
GxGx(Gi)^32GxGxGx 37 100
GxGx(Gi)^32GyGyGy 57 100
GxGxGx(Gi)^32 52 100
GxGxGx(Gi)^32Gx 10 100
GxGxGx(Gi)^32Gy 57 100
GxGxGx(Gi)^32GxGx 47 100
GxGxGx(Gi)^32GxGxGx 85 100
GxGxGx(Gi)^32GyGyGy 29 100
GyGyGy(Gi)^32 68 100
GyGyGy(Gi)^32Gx 72 100
GyGyGy(Gi)^32Gy 10 100
GyGyGy(Gi)^32GxGx 35 100
GyGyGy(Gi)^32GxGxGx 60 100
GyGyGy(Gi)^32GyGyGy 61 100
(GxGy)^16 19 100
(GxGy)^16Gx 68 100
(GxGy)^16Gy 62 100
(GxGy)^16GxGx 89 100
(GxGy)^16GxGxGx 37 100
(GxGy)^16GyGyGy 46 100
Gx(GxGy)^16 63 100
Gx(GxGy)^16Gx 88 100
Gx(GxGy)^16Gy 43 100
Gx(GxGy)^16GxGx 45 100
Gx(GxGy)^16GxGxGx 6 100
Gx(GxGy)^16GyGyGy 72 100
Gy(GxGy)^16 67 100
Gy(GxGy)^16Gx 70 100
Gy(GxGy)^16Gy 88 100
Gy(GxGy)^16GxGx 31 100
Gy(GxGy)^16GxGxGx 32 100
Gy(GxGy)^16GyGyGy 9 100
GxGx(GxGy)^16 87 100
GxGx(GxGy)^16Gx 42 100
GxGx(GxGy)^16Gy 38 100
GxGx(GxGy)^16GxGx 12 100
GxGx(GxGy)^16GxGxGx 52 100
GxGx(GxGy)^16GyGyGy 50 100
GxGxGx(GxGy)^16 46 100
GxGxGx(GxGy)^16Gx 10 100
GxGxGx(GxGy)^16Gy 66 100
GxGxGx(GxGy)^16GxGx 49 100
GxGxGx(GxGy)^16GxGxGx 87 100
GxGxGx(GxGy)^16GyGyGy 35 100
GyGyGy(GxGy)^16 37 100
GyGyGy(GxGy)^16Gx 24 100
GyGyGy(GxGy)^16Gy 10 100
GyGyGy(GxGy)^16GxGx 84 100
GyGyGy(GxGy)^16GxGxGx 70 100
GyGyGy(GxGy)^16GyGyGy 87 100
(GxGyGi)^10 47 100
(GxGyGi)^10Gx 93 100
(GxGyGi)^10Gy 64 100
(GxGyGi)^10GxGx 79 100
(GxGyGi)^10GxGxGx 20 100
(GxGyGi)^10GyGyGy 42 100
Gx(GxGyGi)^10 63 100
Gx(GxGyGi)^10Gx 78 100
Gx(GxGyGi)^10Gy 22 100
Gx(GxGyGi)^10GxGx 47 100
Gx(GxGyGi)^10GxGxGx 13 100
Gx(GxGyGi)^10GyGyGy 70 100
Gy(GxGyGi)^10 69 100
Gy(GxGyGi)^10Gx 68 100
Gy(GxGyGi)^10Gy 79 100
Gy(GxGyGi)^10GxGx 20 100
Gy(GxGyGi)^10GxGxGx 33 100
Gy(GxGyGi)^10GyGyGy 38 100
GxGx(GxGyGi)^10 40 100
GxGx(GxGyGi)^10Gx 37 100
GxGx(GxGyGi)^10Gy 28 100
GxGx(GxGyGi)^10GxGx 17 100
GxGx(GxGyGi)^10GxGxGx 79 100
GxGx(GxGyGi)^10GyGyGy 67 100
GxGxGx(GxGyGi)^10 40 100
GxGxGx(GxGyGi)^10Gx 51 100
GxGxGx(GxGyGi)^10Gy 78 100
GxGxGx(GxGyGi)^10GxGx 55 100
GxGxGx(GxGyGi)^10GxGxGx 89 100
GxGxGx(GxGyGi)^10GyGyGy 6 100
GyGyGy(GxGyGi)^10 25 100
GyGyGy(GxGyGi)^10Gx 33 100
GyGyGy(GxGyGi)^10Gy 15 100
GyGyGy(GxGyGi)^10GxGx 69 100
GyGyGy(GxGyGi)^10GxGxGx 77 100
GyGyGy(GxGyGi)^10GyGyGy 85 100
(GxGiGy)^10 24 100
(GxGiGy)^10Gx 71 100
(GxGiGy)^10Gy 54 100
(GxGiGy)^10GxGx 71 100
(GxGiGy)^10GxGxGx 12 100
(GxGiGy)^10GyGyGy 42 100
Gx(GxGiGy)^10 69 100
Gx(GxGiGy)^10Gx 73 100
Gx(GxGiGy)^10Gy 14 100
Gx(GxGiGy)^10GxGx 55 100
Gx(GxGiGy)^10GxGxGx 14 100
Gx(GxGiGy)^10GyGyGy 71 100
Gy(GxGiGy)^10 85 100
Gy(GxGiGy)^10Gx 63 100
Gy(GxGiGy)^10Gy 71 100
Gy(GxGiGy)^10GxGx 14 100
Gy(GxGiGy)^10GxGxGx 35 100
Gy(GxGiGy)^10GyGyGy 22 100
GxGx(GxGiGy)^10 76 100
GxGx(GxGiGy)^10Gx 29 100
GxGx(GxGiGy)^10Gy 36 100
GxGx(GxGiGy)^10GxGx 20 100
GxGx(GxGiGy)^10GxGxGx 93 100
GxGx(GxGiGy)^10GyGyGy 65 100
GxGxGx(GxGiGy)^10 48 100
GxGxGx(GxGiGy)^10Gx 15 100
GxGxGx(GxGiGy)^10Gy 76 100
GxGxGx(GxGiGy)^10GxGx 60 100
GxGxGx(GxGiGy)^10GxGxGx 66 100
GxGxGx(GxGiGy)^10GyGyGy 19 100
GyGyGy(GxGiGy)^10 20 100
GyGyGy(GxGiGy)^10Gx 36 100
GyGyGy(GxGiGy)^10Gy 27 100
GyGyGy(GxGiGy)^10GxGx 88 100
GyGyGy(GxGiGy)^10GxGxGx 72 100
GyGyGy(GxGiGy)^10GyGyGy 83 100
(GxGiGi)^10 88 100
(GxGiGi)^10Gx 87 100
(GxGiGi)^10Gy 53 100
(GxGiGi)^10GxGx 18 100
(GxGiGi)^10GxGxGx 9 100
(GxGiGi)^10GyGyGy 36 100
Gx(GxGiGi)^10 85 100
Gx(GxGiGi)^10Gx 22 100
Gx(GxGiGi)^10Gy 55 100
Gx(GxGiGi)^10GxGx 30 100
Gx(GxGiGi)^10GxGxGx 72 100
Gx(GxGiGi)^10GyGyGy 47 100
Gy(GxGiGi)^10 55 100
Gy(GxGiGi)^10Gx 49 100
Gy(GxGiGi)^10Gy 89 100
Gy(GxGiGi)^10GxGx 51 100
Gy(GxGiGi)^10GxGxGx 48 100
Gy(GxGiGi)^10GyGyGy 7 100
GxGx(GxGiGi)^10 35 100
GxGx(GxGiGi)^10Gx 15 100
GxGx(GxGiGi)^10Gy 37 100
GxGx(GxGiGi)^10GxGx 76 100
GxGx(GxGiGi)^10GxGxGx 85 100
GxGx(GxGiGi)^10GyGyGy 53 100
GxGxGx(GxGiGi)^10 8 100
GxGxGx(GxGiGi)^10Gx 67 100
GxGxGx(GxGiGi)^10Gy 46 100
GxGxGx(GxGiGi)^10GxGx 80 100
GxGxGx(GxGiGi)^10GxGxGx 35 100
GxGxGx(GxGiGi)^10GyGyGy 64 100
GyGyGy(GxGiGi)^10 43 100
GyGyGy(GxGiGi)^10Gx 55 100
GyGyGy(GxGiGi)^10Gy 1 100
GyGyGy(GxGiGi)^10GxGx 62 100
GyGyGy(GxGiGi)^10GxGxGx 56 100
GyGyGy(GxGiGi)^10GyGyGy 89 100
(GyGiGi)^10 79 100
(GyGiGi)^10Gx 74 100
(GyGiGi)^10Gy 77 100
(GyGiGi)^10GxGx 16 100
(GyGiGi)^10GxGxGx 45 100
(GyGiGi)^10GyGyGy 4 100
Gx(GyGiGi)^10 68 100
Gx(GyGiGi)^10Gx 89 100
Gx(GyGiGi)^10Gy 55 100
Gx(GyGiGi)^10GxGx 60 100
Gx(GyGiGi)^10GxGxGx 8 100
Gx(GyGiGi)^10GyGyGy 48 100
Gy(GyGiGi)^10 83 100
Gy(GyGiGi)^10Gx 50 100
Gy(GyGiGi)^10Gy 22 100
Gy(GyGiGi)^10GxGx 25 100
Gy(GyGiGi)^10GxGxGx 43 100
Gy(GyGiGi)^10GyGyGy 74 100
GxGx(GyGiGi)^10 22 100
GxGx(GyGiGi)^10Gx 61 100
GxGx(GyGiGi)^10Gy 21 100
GxGx(GyGiGi)^10GxGx 78 100
GxGx(GyGiGi)^10GxGxGx 56 100
GxGx(GyGiGi)^10GyGyGy 74 100
GxGxGx(GyGiGi)^10 57 100
GxGxGx(GyGiGi)^10Gx 8 100
GxGxGx(GyGiGi)^10Gy 34 100
GxGxGx(GyGiGi)^10GxGx 48 100
GxGxGx(GyGiGi)^10GxGxGx 94 100
GxGxGx(GyGiGi)^10GyGyGy 69 100
GyGyGy(GyGiGi)^10 21 100
GyGyGy(GyGiGi)^10Gx 47 100
GyGyGy(GyGiGi)^10Gy 72 100
GyGyGy(GyGiGi)^10GxGx 73 100
GyGyGy(GyGiGi)^10GxGxGx 63 100
GyGyGy(GyGiGi)^10GyGyGy 42 100
(GxGxGiGy)^8 31 100
(GxGxGiGy)^8Gx 46 100
(GxGxGiGy)^8Gy 45 100
(GxGxGiGy)^8GxGx 78 100
(GxGxGiGy)^8GxGxGx 78 100
(GxGxGiGy)^8GyGyGy 69 100
Gx(GxGxGiGy)^8 36 100
Gx(GxGxGiGy)^8Gx 71 100
Gx(GxGxGiGy)^8Gy 73 100
Gx(GxGxGiGy)^8GxGx 79 100
Gx(GxGxGiGy)^8GxGxGx 23 100
Gx(GxGxGiGy)^8GyGyGy 29 100
Gy(GxGxGiGy)^8 50 100
Gy(GxGxGiGy)^8Gx 33 100
Gy(GxGxGiGy)^8Gy 79 100
Gy(GxGxGiGy)^8GxGx 28 100
Gy(GxGxGiGy)^8GxGxGx 76 100
Gy(GxGxGiGy)^8GyGyGy 31 100
GxGx(GxGxGiGy)^8 82 100
GxGx(GxGxGiGy)^8Gx 72 100
GxGx(GxGxGiGy)^8Gy 67 100
GxGx(GxGxGiGy)^8GxGx 7 100
GxGx(GxGxGiGy)^8GxGxGx 19 100
GxGx(GxGxGiGy)^8GyGyGy 33 100
GxGxGx(GxGxGiGy)^8 73 100
GxGxGx(GxGxGiGy)^8Gx 27 100
GxGxGx(GxGxGiGy)^8Gy 37 100
GxGxGx(GxGxGiGy)^8GxGx 6 100
GxGxGx(GxGxGiGy)^8GxGxGx 86 100
GxGxGx(GxGxGiGy)^8GyGyGy 60 100
GyGyGy(GxGxGiGy)^8 51 100
GyGyGy(GxGxGiGy)^8Gx 72 100
GyGyGy(GxGxGiGy)^8Gy 21 100
GyGyGy(GxGxGiGy)^8GxGx 48 100
GyGyGy(GxGxGiGy)^8GxGxGx 16 100
GyGyGy(GxGxGiGy)^8GyGyGy 79 100
(GxGyGyGi)^8 14 100
(GxGyGyGi)^8Gx 42 100
(GxGyGyGi)^8Gy 17 100
(GxGyGyGi)^8GxGx 70 100
(GxGyGyGi)^8GxGxGx 53 100
(GxGyGyGi)^8GyGyGy 81 100
Gx(GxGyGyGi)^8 39 100
Gx(GxGyGyGi)^8Gx 83 100
Gx(GxGyGyGi)^8Gy 68 100
Gx(GxGyGyGi)^8GxGx 71 100
Gx(GxGyGyGi)^8GxGxGx 30 100
Gx(GxGyGyGi)^8GyGyGy 32 100
Gy(GxGyGyGi)^8 28 100
Gy(GxGyGyGi)^8Gx 28 100
Gy(GxGyGyGi)^8Gy 74 100
Gy(GxGyGyGi)^8GxGx 83 100
Gy(GxGyGyGi)^8GxGxGx 53 100
Gy(GxGyGyGi)^8GyGyGy 31 100
GxGx(GxGyGyGi)^8 78 100
GxGx(GxGyGyGi)^8Gx 56 100
GxGx(GxGyGyGi)^8Gy 77 100
GxGx(GxGyGyGi)^8GxGx 17 100
GxGx(GxGyGyGi)^8GxGxGx 59 100
GxGx(GxGyGyGi)^8GyGyGy 42 100
GxGxGx(GxGyGyGi)^8 66 100
GxGxGx(GxGyGyGi)^8Gx 8 100
GxGxGx(GxGyGyGi)^8Gy 40 100
GxGxGx(GxGyGyGi)^8GxGx 23 100
GxGxGx(GxGyGyGi)^8GxGxGx 76 100
GxGxGx(GxGyGyGi)^8GyGyGy 59 100
GyGyGy(GxGyGyGi)^8 85 100
GyGyGy(GxGyGyGi)^8Gx 73 100
GyGyGy(GxGyGyGi)^8Gy 33 100
GyGyGy(GxGyGyGi)^8GxGx 30 100
GyGyGy(GxGyGyGi)^8GxGxGx 11 100
GyGyGy(GxGyGyGi)^8GyGyGy 65 100
(GxGxGyGxGyGy)^5 44 100
(GxGxGyGxGyGy)^5Gx 9 100
(GxGxGyGxGyGy)^5Gy 62 100
(GxGxGyGxGyGy)^5GxGx 61 100
(GxGxGyGxGyGy)^5GxGxGx 87 100
(GxGxGyGxGyGy)^5GyGyGy 40 100
Gx(GxGxGyGxGyGy)^5 65 100
Gx(GxGxGyGxGyGy)^5Gx 35 100
Gx(GxGxGyGxGyGy)^5Gy 17 100
Gx(GxGxGyGxGyGy)^5GxGx 34 100
Gx(GxGxGyGxGyGy)^5GxGxGx 67 100
Gx(GxGxGyGxGyGy)^5GyGyGy 81 100
Gy(GxGxGyGxGyGy)^5 5 100
Gy(GxGxGyGxGyGy)^5Gx 57 100
Gy(GxGxGyGxGyGy)^5Gy 37 100
Gy(GxGxGyGxGyGy)^5GxGx 84 100
Gy(GxGxGyGxGyGy)^5GxGxGx 55 100
Gy(GxGxGyGxGyGy)^5GyGyGy 78 100
GxGx(GxGxGyGxGyGy)^5 49 100
GxGx(GxGxGyGxGyGy)^5Gx 90 100
GxGx(GxGxGyGxGyGy)^5Gy 34 100
GxGx(GxGxGyGxGyGy)^5GxGx 53 100
GxGx(GxGxGyGxGyGy)^5GxGxGx 9 100
GxGx(GxGxGyGxGyGy)^5GyGyGy 66 100
GxGxGx(GxGxGyGxGyGy)^5 36 100
GxGxGx(GxGxGyGxGyGy)^5Gx 70 100
GxGxGx(GxGxGyGxGyGy)^5Gy 79 100
GxGxGx(GxGxGyGxGyGy)^5GxGx 75 100
GxGxGx(GxGxGyGxGyGy)^5GxGxGx 34 100
GxGxGx(GxGxGyGxGyGy)^5GyGyGy 19 100
GyGyGy(GxGxGyGxGyGy)^5 90 100
GyGyGy(GxGxGyGxGyGy)^5Gx 62 100
GyGyGy(GxGxGyGxGyGy)^5Gy 66 100
GyGyGy(GxGxGyGxGyGy)^5GxGx 17 100
GyGyGy(GxGxGyGxGyGy)^5GxGxGx 36 100
GyGyGy(GxGxGyGxGyGy)^5GyGyGy 25 100
(Gx)^64 51 100
(Gx)^64Gx 91 100
(Gx)^64Gy 36 100
(Gx)^64GxGx 69 100
(Gx)^64GxGxGx 12 100
(Gx)^64GyGyGy 50 100
Gx(Gx)^64Gy 57 100
Gx(Gx)^64GxGxGx 26 100
Gx(Gx)^64GyGyGy 62 100
Gy(Gx)^64 47 100
Gy(Gx)^64Gx 55 100
Gy(Gx)^64Gy 93 100
Gy(Gx)^64GxGx 50 100
Gy(Gx)^64GxGxGx 41 100
Gy(Gx)^64GyGyGy 7 100
GxGx(Gx)^64Gy 52 100
GxGx(Gx)^64GxGxGx 81 100
GxGx(Gx)^64GyGyGy 52 100
GxGxGx(Gx)^64Gy 48 100
GxGxGx(Gx)^64GxGxGx 53 100
GxGxGx(Gx)^64GyGyGy 56 100
GyGyGy(Gx)^64 49 100
GyGyGy(Gx)^64Gx 33 100
GyGyGy(Gx)^64Gy 7 100
GyGyGy(Gx)^64GxGx 47 100
GyGyGy(Gx)^64GxGxGx 61 100
GyGyGy(Gx)^64GyGyGy 83 100
(Gy)^64 29 100
(Gy)^64Gx 46 100
(Gy)^64Gy 94 100
(Gy)^64GxGx 48 100
(Gy)^64GxGxGx 57 100
(Gy)^64GyGyGy 6 100
Gx(Gy)^64 49 100
Gx(Gy)^64Gx 93 100
Gx(Gy)^64Gy 62 100
Gx(Gy)^64GxGx 52 100
Gx(Gy)^64GxGxGx 4 100
Gx(Gy)^64GyGyGy 44 100
Gy(Gy)^64Gx 53 100
Gy(Gy)^64Gy 63 100
Gy(Gy)^64GxGx 12 100
Gy(Gy)^64GxGxGx 35 100
Gy(Gy)^64GyGyGy 37 100
GxGx(Gy)^64 52 100
GxGx(Gy)^64Gx 62 100
GxGx(Gy)^64Gy 7 100
GxGx(Gy)^64GxGx 60 100
GxGx(Gy)^64GxGxGx 37 100
GxGx(Gy)^64GyGyGy 85 100
GxGxGx(Gy)^64 65 100
GxGxGx(Gy)^64Gx 2 100
GxGxGx(Gy)^64Gy 37 100
GxGxGx(Gy)^64GxGx 50 100
GxGxGx(Gy)^64GxGxGx 79 100
GxGxGx(Gy)^64GyGyGy 63 100
GyGyGy(Gy)^64Gx 36 100
GyGyGy(Gy)^64GxGx 93 100
GyGyGy(Gy)^64GxGxGx 62 100
GyGyGy(Gy)^64GyGyGy 59 100
(Gi)^64 4 100
(Gi)^64Gx 52 100
(Gi)^64Gy 48 100
(Gi)^64GxGx 96 100
(Gi)^64GxGxGx 62 100
(Gi)^64GyGyGy 56 100
Gx(Gi)^64 44 100
Gx(Gi)^64Gx 55 100
Gx(Gi)^64Gy 66 100
Gx(Gi)^64GxGx 44 100
Gx(Gi)^64GxGxGx 26 100
Gx(Gi)^64GyGyGy 27 100
Gy(Gi)^64 49 100
Gy(Gi)^64Gx 73 100
Gy(Gi)^64Gy 69 100
Gy(Gi)^64GxGx 53 100
Gy(Gi)^64GxGxGx 21 100
Gy(Gi)^64GyGyGy 58 100
GxGx(Gi)^64 97 100
GxGx(Gi)^64Gx 66 100
GxGx(Gi)^64Gy 60 100
GxGx(Gi)^64GxGx 8 100
GxGx(Gi)^64GxGxGx 29 100
GxGx(Gi)^64GyGyGy 36 100
GxGxGx(Gi)^64 57 100
GxGxGx(Gi)^64Gx 14 100
GxGxGx(Gi)^64Gy 61 100
GxGxGx(Gi)^64GxGx 49 100
GxGxGx(Gi)^64GxGxGx 15 100
GxGxGx(Gi)^64GyGyGy 64 100
GyGyGy(Gi)^64 63 100
GyGyGy(Gi)^64Gx 9 100
GyGyGy(Gi)^64Gy 10 100
GyGyGy(Gi)^64GxGx 50 100
GyGyGy(Gi)^64GxGxGx 10 100
GyGyGy(Gi)^64GyGyGy 37 100
(GxGy)^32 34 100
(GxGy)^32Gx 86 100
(GxGy)^32Gy 59 100
(GxGy)^32GxGx 67 100
(GxGy)^32GxGxGx 4 100
(GxGy)^32GyGyGy 48 100
Gx(GxGy)^32 71 100
Gx(GxGy)^32Gx 57 100
Gx(GxGy)^32Gy 5 100
Gx(GxGy)^32GxGx 30 100
Gx(GxGy)^32GxGxGx 43 100
Gx(GxGy)^32GyGyGy 83 100
Gy(GxGy)^32 87 100
Gy(GxGy)^32Gx 73 100
Gy(GxGy)^32Gy 70 100
Gy(GxGy)^32GxGx 19 100
Gy(GxGy)^32GxGxGx 40 100
Gy(GxGy)^32GyGyGy 17 100
GxGx(GxGy)^32 68 100
GxGx(GxGy)^32Gx 17 100
GxGx(GxGy)^32Gy 35 100
GxGx(GxGy)^32GxGx 35 100
GxGx(GxGy)^32GxGxGx 75 100
GxGx(GxGy)^32GyGyGy 60 100
GxGxGx(GxGy)^32 43 100
GxGxGx(GxGy)^32Gx 26 100
GxGxGx(GxGy)^32Gy 90 100
GxGxGx(GxGy)^32GxGx 42 100
GxGxGx(GxGy)^32GxGxGx 76 100
GxGxGx(GxGy)^32GyGyGy 10 100
GyGyGy(GxGy)^32 25 100
GyGyGy(GxGy)^32Gx 26 100
GyGyGy(GxGy)^32Gy 29 100
GyGyGy(GxGy)^32GxGx 90 100
GyGyGy(GxGy)^32GxGxGx 82 100
GyGyGy(GxGy)^32GyGyGy 83 100
(GxGyGi)^21 10 100
(GxGyGi)^21Gx 47 100
(GxGyGi)^21Gy 6 100
(GxGyGi)^21GxGx 59 100
(GxGyGi)^21GxGxGx 43 100
(GxGyGi)^21GyGyGy 92 100
Gx(GxGyGi)^21 7 100
Gx(GxGyGi)^21Gx 60 100
Gx(GxGyGi)^21Gy 47 100
Gx(GxGyGi)^21GxGx 94 100
Gx(GxGyGi)^21GxGxGx 51 100
Gx(GxGyGi)^21GyGyGy 60 100
Gy(GxGyGi)^21 43 100
Gy(GxGyGi)^21Gx 5 100
Gy(GxGyGi)^21Gy 53 100
Gy(GxGyGi)^21GxGx 30 100
Gy(GxGyGi)^21GxGxGx 88 100
Gy(GxGyGi)^21GyGyGy 50 100
GxGx(GxGyGi)^21 41 100
GxGx(GxGyGi)^21Gx 49 100
GxGx(GxGyGi)^21Gy 88 100
GxGx(GxGyGi)^21GxGx 61 100
GxGx(GxGyGi)^21GxGxGx 68 100
GxGx(GxGyGi)^21GyGyGy 4 100
GxGxGx(GxGyGi)^21 91 100
GxGxGx(GxGyGi)^21Gx 39 100
GxGxGx(GxGyGi)^21Gy 65 100
GxGxGx(GxGyGi)^21GxGx 45 100
GxGxGx(GxGyGi)^21GxGxGx 53 100
GxGxGx(GxGyGi)^21GyGyGy 36 100
GyGyGy(GxGyGi)^21 60 100
GyGyGy(GxGyGi)^21Gx 92 100
GyGyGy(GxGyGi)^21Gy 56 100
GyGyGy(GxGyGi)^21GxGx 53 100
GyGyGy(GxGyGi)^21GxGxGx 6 100
GyGyGy(GxGyGi)^21GyGyGy 51 100
(GxGiGy)^21 46 100
(GxGiGy)^21Gx 31 100
(GxGiGy)^21Gy 5 100
(GxGiGy)^21GxGx 43 100
(GxGiGy)^21GxGxGx 18 100
(GxGiGy)^21GyGyGy 74 100
Gx(GxGiGy)^21 45 100
Gx(GxGiGy)^21Gx 65 100
Gx(GxGiGy)^21Gy 41 100
Gx(GxGiGy)^21GxGx 90 100
Gx(GxGiGy)^21GxGxGx 53 100
Gx(GxGiGy)^21GyGyGy 51 100
Gy(GxGiGy)^21 46 100
Gy(GxGiGy)^21Gx 7 100
Gy(GxGiGy)^21Gy 54 100
Gy(GxGiGy)^21GxGx 53 100
Gy(GxGiGy)^21GxGxGx 42 100
Gy(GxGiGy)^21GyGyGy 49 100
GxGx(GxGiGy)^21 66 100
GxGx(GxGiGy)^21Gx 66 100
GxGx(GxGiGy)^21Gy 92 100
GxGx(GxGiGy)^21GxGx 42 100
GxGx(GxGiGy)^21GxGxGx 52 100
GxGx(GxGiGy)^21GyGyGy 10 100
GxGxGx(GxGiGy)^21 93 100
GxGxGx(GxGiGy)^21Gx 29 100
GxGxGx(GxGiGy)^21Gy 58 100
GxGxGx(GxGiGy)^21GxGx 4 100
GxGxGx(GxGiGy)^21GxGxGx 42 100
GxGxGx(GxGiGy)^21GyGyGy 43 100
GyGyGy(GxGiGy)^21 47 100
GyGyGy(GxGiGy)^21Gx 71 100
GyGyGy(GxGiGy)^21Gy 32 100
GyGyGy(GxGiGy)^21GxGx 47 100
GyGyGy(GxGiGy)^21GxGxGx 25 100
GyGyGy(GxGiGy)^21GyGyGy 60 100
(GxGiGi)^21 2 100
(GxGiGi)^21Gx 54 100
(GxGiGi)^21Gy 45 100
(GxGiGi)^21GxGx 80 100
(GxGiGi)^21GxGxGx 23 100
(GxGiGi)^21GyGyGy 51 100
Gx(GxGiGi)^21 53 100
Gx(GxGiGi)^21Gx 92 100
Gx(GxGiGi)^21Gy 55 100
Gx(GxGiGi)^21GxGx 57 100
Gx(GxGiGi)^21GxGxGx 6 100
Gx(GxGiGi)^21GyGyGy 56 100
Gy(GxGiGi)^21 53 100
Gy(GxGiGi)^21Gx 55 100
Gy(GxGiGi)^21Gy 92 100
Gy(GxGiGi)^21GxGx 59 100
Gy(GxGiGi)^21GxGxGx 49 100
Gy(GxGiGi)^21GyGyGy 7 100
GxGx(GxGiGi)^21 93 100
GxGx(GxGiGi)^21Gx 52 100
GxGx(GxGiGi)^21Gy 57 100
GxGx(GxGiGi)^21GxGx 4 100
GxGx(GxGiGi)^21GxGxGx 17 100
GxGx(GxGiGi)^21GyGyGy 37 100
GxGxGx(GxGiGi)^21 65 100
GxGxGx(GxGiGi)^21Gx 4 100
GxGxGx(GxGiGi)^21Gy 39 100
GxGxGx(GxGiGi)^21GxGx 48 100
GxGxGx(GxGiGi)^21GxGxGx 82 100
GxGxGx(GxGiGi)^21GyGyGy 48 100
GyGyGy(GxGiGi)^21 60 100
GyGyGy(GxGiGi)^21Gx 58 100
GyGyGy(GxGiGi)^21Gy 2 100
GyGyGy(GxGiGi)^21GxGx 32 100
GyGyGy(GxGiGi)^21GxGxGx 61 100
GyGyGy(GxGiGi)^21GyGyGy 86 100
(GyGiGi)^21 9 100
(GyGiGi)^21Gx 40 100
(GyGiGi)^21Gy 66 100
(GyGiGi)^21GxGx 95 100
(GyGiGi)^21GxGxGx 63 100
(GyGiGi)^21GyGyGy 46 100
Gx(GyGiGi)^21 46 100
Gx(GyGiGi)^21Gx 92 100
Gx(GyGiGi)^21Gy 55 100
Gx(GyGiGi)^21GxGx 59 100
Gx(GyGiGi)^21GxGxGx 6 100
Gx(GyGiGi)^21GyGyGy 50 100
Gy(GyGiGi)^21 76 100
Gy(GyGiGi)^21Gx 54 100
Gy(GyGiGi)^21Gy 77 100
Gy(GyGiGi)^21GxGx 40 100
Gy(GyGiGi)^21GxGxGx 50 100
Gy(GyGiGi)^21GyGyGy 5 100
GxGx(GyGiGi)^21 88 100
GxGx(GyGiGi)^21Gx 63 100
GxGx(GyGiGi)^21Gy 19 100
GxGx(GyGiGi)^21GxGx 34 100
GxGx(GyGiGi)^21GxGxGx 32 100
GxGx(GyGiGi)^21GyGyGy 74 100
GxGxGx(GyGiGi)^21 62 100
GxGxGx(GyGiGi)^21Gx 7 100
GxGxGx(GyGiGi)^21Gy 50 100
GxGxGx(GyGiGi)^21GxGx 38 100
GxGxGx(GyGiGi)^21GxGxGx 84 100
GxGxGx(GyGiGi)^21GyGyGy 57 100
GyGyGy(GyGiGi)^21 51 100
GyGyGy(GyGiGi)^21Gx 48 100
GyGyGy(GyGiGi)^21Gy 8 100
GyGyGy(GyGiGi)^21GxGx 50 100
GyGyGy(GyGiGi)^21GxGxGx 35 100
GyGyGy(GyGiGi)^21GyGyGy 90 100
(GxGxGiGy)^16 17 100
(GxGxGiGy)^16Gx 23 100
(GxGxGiGy)^16Gy 46 100
(GxGxGiGy)^16GxGx 91 100
(GxGxGiGy)^16GxGxGx 75 100
(GxGxGiGy)^16GyGyGy 72 100
Gx(GxGxGiGy)^16 11 100
Gx(GxGxGiGy)^16Gx 33 100
Gx(GxGxGiGy)^16Gy 79 100
Gx(GxGxGiGy)^16GxGx 72 100
Gx(GxGxGiGy)^16GxGxGx 53 100
Gx(GxGxGiGy)^16GyGyGy 31 100
Gy(GxGxGiGy)^16 66 100
Gy(GxGxGiGy)^16Gx 36 100
Gy(GxGxGiGy)^16Gy 74 100
Gy(GxGxGiGy)^16GxGx 25 100
Gy(GxGxGiGy)^16GxGxGx 89 100
Gy(GxGxGiGy)^16GyGyGy 34 100
GxGx(GxGxGiGy)^16 47 100
GxGx(GxGxGiGy)^16Gx 76 100
GxGx(GxGxGiGy)^16Gy 84 100
GxGx(GxGxGiGy)^16GxGx 39 100
GxGx(GxGxGiGy)^16GxGxGx 25 100
GxGx(GxGxGiGy)^16GyGyGy 19 100
GxGxGx(GxGxGiGy)^16 82 100
GxGxGx(GxGxGiGy)^16Gx 30 100
GxGxGx(GxGxGiGy)^16Gy 54 100
GxGxGx(GxGxGiGy)^16GxGx 31 100
GxGxGx(GxGxGiGy)^16GxGxGx 31 100
GxGxGx(GxGxGiGy)^16GyGyGy 37 100
GyGyGy(GxGxGiGy)^16 34 100
GyGyGy(GxGxGiGy)^16Gx 86 100
GyGyGy(GxGxGiGy)^16Gy 30 100
GyGyGy(GxGxGiGy)^16GxGx 91 100
GyGyGy(GxGxGiGy)^16GxGxGx 12 100
GyGyGy(GxGxGiGy)^16GyGyGy 75 100
(GxGyGyGi)^16 27 100
(GxGyGyGi)^16Gx 80 100
(GxGyGyGi)^16Gy 19 100
(GxGyGyGi)^16GxGx 77 100
(GxGyGyGi)^16GxGxGx 44 100
(GxGyGyGi)^16GyGyGy 84 100
Gx(GxGyGyGi)^16 24 100
Gx(GxGyGyGi)^16Gx 57 100
Gx(GxGyGyGi)^16Gy 66 100
Gx(GxGyGyGi)^16GxGx 82 100
Gx(GxGyGyGi)^16GxGxGx 47 100
Gx(GxGyGyGi)^16GyGyGy 43 100
Gy(GxGyGyGi)^16 16 100
Gy(GxGyGyGi)^16Gx 67 100
Gy(GxGyGyGi)^16Gy 28 100
Gy(GxGyGyGi)^16GxGx 74 100
Gy(GxGyGyGi)^16GxGxGx 43 100
Gy(GxGyGyGi)^16GyGyGy 73 100
GxGx(GxGyGyGi)^16 51 100
GxGx(GxGyGyGi)^16Gx 18 100
GxGx(GxGyGyGi)^16Gy 72 100
GxGx(GxGyGyGi)^16GxGx 37 100
GxGx(GxGyGyGi)^16GxGxGx 65 100
GxGx(GxGyGyGi)^16GyGyGy 10 100
GxGxGx(GxGyGyGi)^16 79 100
GxGxGx(GxGyGyGi)^16Gx 31 100
GxGxGx(GxGyGyGi)^16Gy 34 100
GxGxGx(GxGyGyGi)^16GxGx 20 100
GxGxGx(GxGyGyGi)^16GxGxGx 68 100
GxGxGx(GxGyGyGi)^16GyGyGy 65 100
GyGyGy(GxGyGyGi)^16 77 100
GyGyGy(GxGyGyGi)^16Gx 84 100
GyGyGy(GxGyGyGi)^16Gy 11 100
GyGyGy(GxGyGyGi)^16GxGx 26 100
GyGyGy(GxGyGyGi)^16GxGxGx 18 100
GyGyGy(GxGyGyGi)^16GyGyGy 84 100
(GxGxGyGxGyGy)^10 16 100
(GxGxGyGxGyGy)^10Gx 72 100
(GxGxGyGxGyGy)^10Gy 73 100
(GxGxGyGxGyGy)^10GxGx 81 100
(GxGxGyGxGyGy)^10GxGxGx 58 100
(GxGxGyGxGyGy)^10GyGyGy 21 100
Gx(GxGxGyGxGyGy)^10 87 100
Gx(GxGxGyGxGyGy)^10Gx 70 100
Gx(GxGxGyGxGyGy)^10Gy 82 100
Gx(GxGxGyGxGyGy)^10GxGx 25 100
Gx(GxGxGyGxGyGy)^10GxGxGx 21 100
Gx(GxGxGyGxGyGy)^10GyGyGy 19 100
Gy(GxGxGyGxGyGy)^10 54 100
Gy(GxGxGyGxGyGy)^10Gx 8 100
Gy(GxGxGyGxGyGy)^10Gy 76 100
Gy(GxGxGyGxGyGy)^10GxGx 31 100
Gy(GxGxGyGxGyGy)^10GxGxGx 78 100
Gy(GxGxGyGxGyGy)^10GyGyGy 25 100
GxGx(GxGxGyGxGyGy)^10 84 100
GxGx(GxGxGyGxGyGy)^10Gx 43 100
GxGx(GxGxGyGxGyGy)^10Gy 21 100
GxGx(GxGxGyGxGyGy)^10GxGx 21 100
GxGx(GxGxGyGxGyGy)^10GxGxGx 56 100
GxGx(GxGxGyGxGyGy)^10GyGyGy 72 100
GxGxGx(GxGxGyGxGyGy)^10 32 100
GxGxGx(GxGxGyGxGyGy)^10Gx 25 100
GxGxGx(GxGxGyGxGyGy)^10Gy 19 100
GxGxGx(GxGxGyGxGyGy)^10GxGx 75 100
GxGxGx(GxGxGyGxGyGy)^10GxGxGx 86 100
GxGxGx(GxGxGyGxGyGy)^10GyGyGy 77 100
GyGyGy(GxGxGyGxGyGy)^10 40 100
GyGyGy(GxGxGyGxGyGy)^10Gx 77 100
GyGyGy(GxGxGyGxGyGy)^10Gy 19 100
GyGyGy(GxGxGyGxGyGy)^10GxGx 55 100
GyGyGy(GxGxGyGxGyGy)^10GxGxGx 11 100
GyGyGy(GxGxGyGxGyGy)^10GyGyGy 76 100
(Gx)^128 92 100
(Gx)^128Gx 41 100
(Gx)^128Gy 66 100
(Gx)^128GxGx 2 100
(Gx)^128GxGxGx 50 100
(Gx)^128GyGyGy 36 100
Gx(Gx)^128Gy 47 100
Gx(Gx)^128GxGxGx 74 100
Gx(Gx)^128GyGyGy 56 100
Gy(Gx)^128 39 100
Gy(Gx)^128Gx 50 100
Gy(Gx)^128Gy 87 100
Gy(Gx)^128GxGx 42 100
Gy(Gx)^128GxGxGx 54 100
Gy(Gx)^128GyGyGy 4 100
GxGx(Gx)^128Gy 52 100
GxGx(Gx)^128GxGxGx 42 100
GxGx(Gx)^128GyGyGy 54 100
GxGxGx(Gx)^128Gy 57 100
GxGxGx(Gx)^128GxGxGx 7 100
GxGxGx(Gx)^128GyGyGy 57 100
GyGyGy(Gx)^128 36 100
GyGyGy(Gx)^128Gx 33 100
GyGyGy(Gx)^128Gy 3 100
GyGyGy(Gx)^128GxGx 53 100
GyGyGy(Gx)^128GxGxGx 56 100
GyGyGy(Gx)^128GyGyGy 93 100
(Gy)^128 84 100
(Gy)^128Gx 61 100
(Gy)^128Gy 57 100
(Gy)^128GxGx 30 100
(Gy)^128GxGxGx 34 100
(Gy)^128GyGyGy 76 100
Gx(Gy)^128 51 100
Gx(Gy)^128Gx 87 100
Gx(Gy)^128Gy 60 100
Gx(Gy)^128GxGx 58 100
Gx(Gy)^128GxGxGx 2 100
Gx(Gy)^128GyGyGy 58 100
Gy(Gy)^128Gx 45 100
Gy(Gy)^128Gy 6 100
Gy(Gy)^128GxGx 62 100
Gy(Gy)^128GxGxGx 50 100
Gy(Gy)^128GyGyGy 83 100
GxGx(Gy)^128 11 100
GxGx(Gy)^128Gx 58 100
GxGx(Gy)^128Gy 51 100
GxGx(Gy)^128GxGx 93 100
GxGx(Gy)^128GxGxGx 51 100
GxGx(Gy)^128GyGyGy 52 100
GxGxGx(Gy)^128 45 100
GxGxGx(Gy)^128Gx 7 100
GxGxGx(Gy)^128Gy 46 100
GxGxGx(Gy)^128GxGx 62 100
GxGxGx(Gy)^128GxGxGx 95 100
GxGxGx(Gy)^128GyGyGy 45 100
GyGyGy(Gy)^128Gx 42 100
GyGyGy(Gy)^128GxGx 69 100
GyGyGy(Gy)^128GxGxGx 52 100
GyGyGy(Gy)^128GyGyGy 20 100
(Gi)^128 1 100
(Gi)^128Gx 57 100
(Gi)^128Gy 41 100
(Gi)^128GxGx 92 100
(Gi)^128GxGxGx 63 100
(Gi)^128GyGyGy 59 100
Gx(Gi)^128 50 100
Gx(Gi)^128Gx 18 100
Gx(Gi)^128Gy 29 100
Gx(Gi)^128GxGx 49 100
Gx(Gi)^128GxGxGx 53 100
Gx(Gi)^128GyGyGy 32 100
Gy(Gi)^128 47 100
Gy(Gi)^128Gx 44 100
Gy(Gi)^128Gy 24 100
Gy(Gi)^128GxGx 48 100
Gy(Gi)^128GxGxGx 86 100
Gy(Gi)^128GyGyGy 37 100
GxGx(Gi)^128 81 100
GxGx(Gi)^128Gx 64 100
GxGx(Gi)^128Gy 49 100
GxGx(Gi)^128GxGx 2 100
GxGx(Gi)^128GxGxGx 36 100
GxGx(Gi)^128GyGyGy 57 100
GxGxGx(Gi)^128 62 100
GxGxGx(Gi)^128Gx 26 100
GxGxGx(Gi)^128Gy 56 100
GxGxGx(Gi)^128GxGx 40 100
GxGxGx(Gi)^128GxGxGx 41 100
GxGxGx(Gi)^128GyGyGy 21 100
GyGyGy(Gi)^128 62 100
GyGyGy(Gi)^128Gx 69 100
GyGyGy(Gi)^128Gy 35 100
GyGyGy(Gi)^128GxGx 36 100
GyGyGy(Gi)^128GxGxGx 58 100
GyGyGy(Gi)^128GyGyGy 18 100
(GxGy)^64 72 100
(GxGy)^64Gx 68 100
(GxGy)^64Gy 25 100
(GxGy)^64GxGx 35 100
(GxGy)^64GxGxGx 45 100
(GxGy)^64GyGyGy 85 100
Gx(GxGy)^64 18 100
Gx(GxGy)^64Gx 37 100
Gx(GxGy)^64Gy 19 100
Gx(GxGy)^64GxGx 84 100
Gx(GxGy)^64GxGxGx 68 100
Gx(GxGy)^64GyGyGy 79 100
Gy(GxGy)^64 66 100
Gy(GxGy)^64Gx 9 100
Gy(GxGy)^64Gy 42 100
Gy(GxGy)^64GxGx 38 100
Gy(GxGy)^64GxGxGx 80 100
Gy(GxGy)^64GyGyGy 56 100
GxGx(GxGy)^64 30 100
GxGx(GxGy)^64Gx 31 100
GxGx(GxGy)^64Gy 83 100
GxGx(GxGy)^64GxGx 63 100
GxGx(GxGy)^64GxGxGx 78 100
GxGx(GxGy)^64GyGyGy 26 100
GxGxGx(GxGy)^64 73 100
GxGxGx(GxGy)^64Gx 56 100
GxGxGx(GxGy)^64Gy 81 100
GxGxGx(GxGy)^64GxGx 15 100
GxGxGx(GxGy)^64GxGxGx 48 100
GxGxGx(GxGy)^64GyGyGy 19 100
GyGyGy(GxGy)^64 10 100
GyGyGy(GxGy)^64Gx 88 100
GyGyGy(GxGy)^64Gy 76 100
GyGyGy(GxGy)^64GxGx 76 100
GyGyGy(GxGy)^64GxGxGx 7 100
GyGyGy(GxGy)^64GyGyGy 40 100
(GxGyGi)^42 73 100
(GxGyGi)^42Gx 80 100
(GxGyGi)^42Gy 11 100
(GxGyGi)^42GxGx 52 100
(GxGyGi)^42GxGxGx 27 100
(GxGyGi)^42GyGyGy 46 100
Gx(GxGyGi)^42 25 100
Gx(GxGyGi)^42Gx 44 100
Gx(GxGyGi)^42Gy 16 100
Gx(GxGyGi)^42GxGx 56 100
Gx(GxGyGi)^42GxGxGx 15 100
Gx(GxGyGi)^42GyGyGy 90 100
Gy(GxGyGi)^42 91 100
Gy(GxGyGi)^42Gx 31 100
Gy(GxGyGi)^42Gy 38 100
Gy(GxGyGi)^42GxGx 49 100
Gy(GxGyGi)^42GxGxGx 74 100
Gy(GxGyGi)^42GyGyGy 65 100
GxGx(GxGyGi)^42 77 100
GxGx(GxGyGi)^42Gx 17 100
GxGx(GxGyGi)^42Gy 51 100
GxGx(GxGyGi)^42GxGx 72 100
GxGx(GxGyGi)^42GxGxGx 89 100
GxGx(GxGyGi)^42GyGyGy 32 100
GxGxGx(GxGyGi)^42 72 100
GxGxGx(GxGyGi)^42Gx 14 100
GxGxGx(GxGyGi)^42Gy 87 100
GxGxGx(GxGyGi)^42GxGx 16 100
GxGxGx(GxGyGi)^42GxGxGx 77 100
GxGxGx(GxGyGi)^42GyGyGy 61 100
GyGyGy(GxGyGi)^42 10 100
GyGyGy(GxGyGi)^42Gx 70 100
GyGyGy(GxGyGi)^42Gy 10 100
GyGyGy(GxGyGi)^42GxGx 83 100
GyGyGy(GxGyGi)^42GxGxGx 45 100
GyGyGy(GxGyGi)^42GyGyGy 40 100
(GxGiGy)^42 65 100
(GxGiGy)^42Gx 77 100
(GxGiGy)^42Gy 2 100
(GxGiGy)^42GxGx 38 100
(GxGiGy)^42GxGxGx 31 100
(GxGiGy)^42GyGyGy 41 100
Gx(GxGiGy)^42 40 100
Gx(GxGiGy)^42Gx 44 100
Gx(GxGiGy)^42Gy 6 100
Gx(GxGiGy)^42GxGx 77 100
Gx(GxGiGy)^42GxGxGx 62 100
Gx(GxGiGy)^42GyGyGy 71 100
Gy(GxGiGy)^42 80 100
Gy(GxGiGy)^42Gx 54 100
Gy(GxGiGy)^42Gy 68 100
Gy(GxGiGy)^42GxGx 29 100
Gy(GxGiGy)^42GxGxGx 30 100
Gy(GxGiGy)^42GyGyGy 44 100
GxGx(GxGiGy)^42 30 100
GxGx(GxGiGy)^42Gx 45 100
GxGx(GxGiGy)^42Gy 89 100
GxGx(GxGiGy)^42GxGx 63 100
GxGx(GxGiGy)^42GxGxGx 87 100
GxGx(GxGiGy)^42GyGyGy 21 100
GxGxGx(GxGiGy)^42 91 100
GxGxGx(GxGiGy)^42Gx 12 100
GxGxGx(GxGiGy)^42Gy 54 100
GxGxGx(GxGiGy)^42GxGx 23 100
GxGxGx(GxGiGy)^42GxGxGx 81 100
GxGxGx(GxGiGy)^42GyGyGy 5 100
GyGyGy(GxGiGy)^42 66 100
GyGyGy(GxGiGy)^42Gx 90 100
GyGyGy(GxGiGy)^42Gy 57 100
GyGyGy(GxGiGy)^42GxGx 94 100
GyGyGy(GxGiGy)^42GxGxGx 54 100
GyGyGy(GxGiGy)^42GyGyGy 36 100
(GxGiGi)^42 10 100
(GxGiGi)^42Gx 48 100
(GxGiGi)^42Gy 49 100
(GxGiGi)^42GxGx 42 100
(GxGiGi)^42GxGxGx 75 100
(GxGiGi)^42GyGyGy 64 100
Gx(GxGiGi)^42 39 100
Gx(GxGiGi)^42Gx 39 100
Gx(GxGiGi)^42Gy 50 100
Gx(GxGiGi)^42GxGx 57 100
Gx(GxGiGi)^42GxGxGx 3 100
Gx(GxGiGi)^42GyGyGy 49 100
Gy(GxGiGi)^42 49 100
Gy(GxGiGi)^42Gx 52 100
Gy(GxGiGi)^42Gy 92 100
Gy(GxGiGi)^42GxGx 54 100
Gy(GxGiGi)^42GxGxGx 48 100
Gy(GxGiGi)^42GyGyGy 6 100
GxGx(GxGiGi)^42 91 100
GxGx(GxGiGi)^42Gx 10 100
GxGx(GxGiGi)^42Gy 31 100
GxGx(GxGiGi)^42GxGx 4 100
GxGx(GxGiGi)^42GxGxGx 45 100
GxGx(GxGiGi)^42GyGyGy 48 100
GxGxGx(GxGiGi)^42 5 100
GxGxGx(GxGiGi)^42Gx 3 100
GxGxGx(GxGiGi)^42Gy 55 100
GxGxGx(GxGiGi)^42GxGx 31 100
GxGxGx(GxGiGi)^42GxGxGx 79 100
GxGxGx(GxGiGi)^42GyGyGy 48 100
GyGyGy(GxGiGi)^42 46 100
GyGyGy(GxGiGi)^42Gx 48 100
GyGyGy(GxGiGi)^42Gy 12 100
GyGyGy(GxGiGi)^42GxGx 33 100
GyGyGy(GxGiGi)^42GxGxGx 41 100
GyGyGy(GxGiGi)^42GyGyGy 91 100
(GyGiGi)^42 1 100
(GyGiGi)^42Gx 32 100
(GyGiGi)^42Gy 68 100
(GyGiGi)^42GxGx 91 100
(GyGiGi)^42GxGxGx 55 100
(GyGiGi)^42GyGyGy 70 100
Gx(GyGiGi)^42 47 100
Gx(GyGiGi)^42Gx 92 100
Gx(GyGiGi)^42Gy 63 100
Gx(GyGiGi)^42GxGx 56 100
Gx(GyGiGi)^42GxGxGx 8 100
Gx(GyGiGi)^42GyGyGy 59 100
Gy(GyGiGi)^42 84 100
Gy(GyGiGi)^42Gx 47 100
Gy(GyGiGi)^42Gy 82 100
Gy(GyGiGi)^42GxGx 41 100
Gy(GyGiGi)^42GxGxGx 42 100
Gy(GyGiGi)^42GyGyGy 34 100
GxGx(GyGiGi)^42 85 100
GxGx(GyGiGi)^42Gx 63 100
GxGx(GyGiGi)^42Gy 38 100
GxGx(GyGiGi)^42GxGx 15 100
GxGx(GyGiGi)^42GxGxGx 58 100
GxGx(GyGiGi)^42GyGyGy 60 100
GxGxGx(GyGiGi)^42 44 100
GxGxGx(GyGiGi)^42Gx 15 100
GxGxGx(GyGiGi)^42Gy 43 100
GxGxGx(GyGiGi)^42GxGx 38 100
GxGxGx(GyGiGi)^42GxGxGx 78 100
GxGxGx(GyGiGi)^42GyGyGy 50 100
GyGyGy(GyGiGi)^42 55 100
GyGyGy(GyGiGi)^42Gx 47 100
GyGyGy(GyGiGi)^42Gy 4 100
GyGyGy(GyGiGi)^42GxGx 42 100
GyGyGy(GyGiGi)^42GxGxGx 58 100
GyGyGy(GyGiGi)^42GyGyGy 91 100
(GxGxGiGy)^32 5 100
(GxGxGiGy)^32Gx 72 100
(GxGxGiGy)^32Gy 18 100
(GxGxGiGy)^32GxGx 51 100
(GxGxGiGy)^32GxGxGx 32 100
(GxGxGiGy)^32GyGyGy 57 100
Gx(GxGxGiGy)^32 65 100
Gx(GxGxGiGy)^32Gx 10 100
Gx(GxGxGiGy)^32Gy 69 100
Gx(GxGxGiGy)^32GxGx 29 100
Gx(GxGxGiGy)^32GxGxGx 21 100
Gx(GxGxGiGy)^32GyGyGy 59 100
Gy(GxGxGiGy)^32 93 100
Gy(GxGxGiGy)^32Gx 56 100
Gy(GxGxGiGy)^32Gy 49 100
Gy(GxGxGiGy)^32GxGx 19 100
Gy(GxGxGiGy)^32GxGxGx 38 100
Gy(GxGxGiGy)^32GyGyGy 48 100
GxGx(GxGxGiGy)^32 55 100
GxGx(GxGxGiGy)^32Gx 27 100
GxGx(GxGxGiGy)^32Gy 82 100
GxGx(GxGxGiGy)^32GxGx 55 100
GxGx(GxGxGiGy)^32GxGxGx 64 100
GxGx(GxGxGiGy)^32GyGyGy 10 100
GxGxGx(GxGxGiGy)^32 58 100
GxGxGx(GxGxGiGy)^32Gx 82 100
GxGxGx(GxGxGiGy)^32Gy 52 100
GxGxGx(GxGxGiGy)^32GxGx 43 100
GxGxGx(GxGxGiGy)^32GxGxGx 82 100
GxGxGx(GxGxGiGy)^32GyGyGy 55 100
GyGyGy(GxGxGiGy)^32 30 100
GyGyGy(GxGxGiGy)^32Gx 68 100
GyGyGy(GxGxGiGy)^32Gy 42 100
GyGyGy(GxGxGiGy)^32GxGx 91 100
GyGyGy(GxGxGiGy)^32GxGxGx 45 100
GyGyGy(GxGxGiGy)^32GyGyGy 61 100
(GxGyGyGi)^32 50 100
(GxGyGyGi)^32Gx 96 100
(GxGyGyGi)^32Gy 84 100
(GxGyGyGi)^32GxGx 92 100
(GxGyGyGi)^32GxGxGx 3 100
(GxGyGyGi)^32GyGyGy 54 100
Gx(GxGyGyGi)^32 2 100
Gx(GxGyGyGi)^32Gx 90 100
Gx(GxGyGyGi)^32Gy 38 100
Gx(GxGyGyGi)^32GxGx 94 100
Gx(GxGyGyGi)^32GxGxGx 56 100
Gx(GxGyGyGi)^32GyGyGy 72 100
Gy(GxGyGyGi)^32 62 100
Gy(GxGyGyGi)^32Gx 72 100
Gy(GxGyGyGi)^32Gy 11 100
Gy(GxGyGyGi)^32GxGx 44 100
Gy(GxGyGyGi)^32GxGxGx 62 100
Gy(GxGyGyGi)^32GyGyGy 79 100
GxGx(GxGyGyGi)^32 50 100
GxGx(GxGyGyGi)^32Gx 37 100
GxGx(GxGyGyGi)^32Gy 57 100
GxGx(GxGyGyGi)^32GxGx 62 100
GxGx(GxGyGyGi)^32GxGxGx 82 100
GxGx(GxGyGyGi)^32GyGyGy 56 100
GxGxGx(GxGyGyGi)^32 74 100
GxGxGx(GxGyGyGi)^32Gx 35 100
GxGxGx(GxGyGyGi)^32Gy 48 100
GxGxGx(GxGyGyGi)^32GxGx 3 100
GxGxGx(GxGyGyGi)^32GxGxGx 64 100
GxGxGx(GxGyGyGi)^32GyGyGy 41 100
GyGyGy(GxGyGyGi)^32 37 100
GyGyGy(GxGyGyGi)^32Gx 27 100
GyGyGy(GxGyGyGi)^32Gy 91 100
GyGyGy(GxGyGyGi)^32GxGx 62 100
GyGyGy(GxGyGyGi)^32GxGxGx 86 100
GyGyGy(GxGyGyGi)^32GyGyGy 33 100
(GxGxGyGxGyGy)^21 24 100
(GxGxGyGxGyGy)^21Gx 18 100
(GxGxGyGxGyGy)^21Gy 41 100
(GxGxGyGxGyGy)^21GxGx 69 100
(GxGxGyGxGyGy)^21GxGxGx 89 100
(GxGxGyGxGyGy)^21GyGyGy 59 100
Gx(GxGxGyGxGyGy)^21 46 100
Gx(GxGxGyGxGyGy)^21Gx 54 100
Gx(GxGxGyGxGyGy)^21Gy 8 100
Gx(GxGxGyGxGyGy)^21GxGx 78 100
Gx(GxGxGyGxGyGy)^21GxGxGx 45 100
Gx(GxGxGyGxGyGy)^21GyGyGy 92 100
Gy(GxGxGyGxGyGy)^21 8 100
Gy(GxGxGyGxGyGy)^21Gx 71 100
Gy(GxGxGyGxGyGy)^21Gy 61 100
Gy(GxGxGyGxGyGy)^21GxGx 90 100
Gy(GxGxGyGxGyGy)^21GxGxGx 36 100
Gy(GxGxGyGxGyGy)^21GyGyGy 57 100
GxGx(GxGxGyGxGyGy)^21 70 100
GxGx(GxGxGyGxGyGy)^21Gx 94 100
GxGx(GxGxGyGxGyGy)^21Gy 45 100
GxGx(GxGxGyGxGyGy)^21GxGx 48 100
GxGx(GxGxGyGxGyGy)^21GxGxGx 5 100
GxGx(GxGxGyGxGyGy)^21GyGyGy 54 100
GxGxGx(GxGxGyGxGyGy)^21 62 100
GxGxGx(GxGxGyGxGyGy)^21Gx 50 100
GxGxGx(GxGxGyGxGyGy)^21Gy 92 100
GxGxGx(GxGxGyGxGyGy)^21GxGx 42 100
GxGxGx(GxGxGyGxGyGy)^21GxGxGx 49 100
GxGxGx(GxGxGyGxGyGy)^21GyGyGy 10 100
GyGyGy(GxGxGyGxGyGy)^21 84 100
GyGyGy(GxGxGyGxGyGy)^21Gx 46 100
GyGyGy(GxGxGyGxGyGy)^21Gy 60 100
GyGyGy(GxGxGyGxGyGy)^21GxGx 3 100
GyGyGy(GxGxGyGxGyGy)^21GxGxGx 56 100
GyGyGy(GxGxGyGxGyGy)^21GyGyGy 47 100
(Gx)^256 84 100
(Gx)^256Gx 67 100
(Gx)^256Gy 56 100
(Gx)^256GxGx 84 100
(Gx)^256GxGxGx 28 100
(Gx)^256GyGyGy 57 100
Gx(Gx)^256Gy 41 100
Gx(Gx)^256GxGxGx 56 100
Gx(Gx)^256GyGyGy 35 100
Gy(Gx)^256 60 100
Gy(Gx)^256Gx 39 100
Gy(Gx)^256Gy 79 100
Gy(Gx)^256GxGx 49 100
Gy(Gx)^256GxGxGx 61 100
Gy(Gx)^256GyGyGy 4 100
GxGx(Gx)^256Gy 48 100
GxGx(Gx)^256GxGxGx 37 100
GxGx(Gx)^256GyGyGy 51 100
GxGxGx(Gx)^256Gy 48 100
GxGxGx(Gx)^256GxGxGx 71 100
GxGxGx(Gx)^256GyGyGy 39 100
GyGyGy(Gx)^256 54 100
GyGyGy(Gx)^256Gx 49 100
GyGyGy(Gx)^256Gy 5 100
GyGyGy(Gx)^256GxGx 48 100
GyGyGy(Gx)^256GxGxGx 66 100
GyGyGy(Gx)^256GyGyGy 92 100
(Gy)^256 34 100
(Gy)^256Gx 42 100
(Gy)^256Gy 88 100
(Gy)^256GxGx 13 100
(Gy)^256GxGxGx 49 100
(Gy)^256GyGyGy 27 100
Gx(Gy)^256 49 100
Gx(Gy)^256Gx 89 100
Gx(Gy)^256Gy 50 100
Gx(Gy)^256GxGx 47 100
Gx(Gy)^256GxGxGx 4 100
Gx(Gy)^256GyGyGy 38 100
Gy(Gy)^256Gx 57 100
Gy(Gy)^256Gy 52 100
Gy(Gy)^256GxGx 37 100
Gy(Gy)^256GxGxGx 57 100
Gy(Gy)^256GyGyGy 17 100
GxGx(Gy)^256 85 100
GxGx(Gy)^256Gx 50 100
GxGx(Gy)^256Gy 22 100
GxGx(Gy)^256GxGx 93 100
GxGx(Gy)^256GxGxGx 55 100
GxGx(Gy)^256GyGyGy 89 100
GxGxGx(Gy)^256 51 100
GxGxGx(Gy)^256Gx 8 100
GxGxGx(Gy)^256Gy 37 100
GxGxGx(Gy)^256GxGx 55 100
GxGxGx(Gy)^256GxGxGx 91 100
GxGxGx(Gy)^256GyGyGy 57 100
GyGyGy(Gy)^256Gx 48 100
GyGyGy(Gy)^256GxGx 3 100
GyGyGy(Gy)^256GxGxGx 54 100
GyGyGy(Gy)^256GyGyGy 75 100
(Gi)^256 3 100
(Gi)^256Gx 46 100
(Gi)^256Gy 46 100
(Gi)^256GxGx 89 100
(Gi)^256GxGxGx 55 100
(Gi)^256GyGyGy 61 100
Gx(Gi)^256 52 100
Gx(Gi)^256Gx 45 100
Gx(Gi)^256Gy 60 100
Gx(Gi)^256GxGx 45 100
Gx(Gi)^256GxGxGx 46 100
Gx(Gi)^256GyGyGy 57 100
Gy(Gi)^256 45 100
Gy(Gi)^256Gx 44 100
Gy(Gi)^256Gy 64 100
Gy(Gi)^256GxGx 54 100
Gy(Gi)^256GxGxGx 49 100
Gy(Gi)^256GyGyGy 41 100
GxGx(Gi)^256 84 100
GxGx(Gi)^256Gx 55 100
GxGx(Gi)^256Gy 54 100
GxGx(Gi)^256GxGx 10 100
GxGx(Gi)^256GxGxGx 41 100
GxGx(Gi)^256GyGyGy 41 100
GxGxGx(Gi)^256 61 100
GxGxGx(Gi)^256Gx 53 100
GxGxGx(Gi)^256Gy 58 100
GxGxGx(Gi)^256GxGx 35 100
GxGxGx(Gi)^256GxGxGx 52 100
GxGxGx(Gi)^256GyGyGy 56 100
GyGyGy(Gi)^256 53 100
GyGyGy(Gi)^256Gx 47 100
GyGyGy(Gi)^256Gy 51 100
GyGyGy(Gi)^256GxGx 41 100
GyGyGy(Gi)^256GxGxGx 47 100
GyGyGy(Gi)^256GyGyGy 36 100
(GxGy)^128 42 100
(GxGy)^128Gx 87 100
(GxGy)^128Gy 53 100
(GxGy)^128GxGx 87 100
(GxGy)^128GxGxGx 30 100
(GxGy)^128GyGyGy 45 100
Gx(GxGy)^128 55 100
Gx(GxGy)^128Gx 47 100
Gx(GxGy)^128Gy 14 100
Gx(GxGy)^128GxGx 36 100
Gx(GxGy)^128GxGxGx 42 100
Gx(GxGy)^128GyGyGy 49 100
Gy(GxGy)^128 83 100
Gy(GxGy)^128Gx 66 100
Gy(GxGy)^128Gy 70 100
Gy(GxGy)^128GxGx 31 100
Gy(GxGy)^128GxGxGx 39 100
Gy(GxGy)^128GyGyGy 12 100
GxGx(GxGy)^128 86 100
GxGx(GxGy)^128Gx 54 100
GxGx(GxGy)^128Gy 36 100
GxGx(GxGy)^128GxGx 42 100
GxGx(GxGy)^128GxGxGx 63 100
GxGx(GxGy)^128GyGyGy 52 100
GxGxGx(GxGy)^128 53 100
GxGxGx(GxGy)^128Gx 33 100
GxGxGx(GxGy)^128Gy 66 100
GxGxGx(GxGy)^128GxGx 41 100
GxGxGx(GxGy)^128GxGxGx 67 100
GxGxGx(GxGy)^128GyGyGy 10 100
GyGyGy(GxGy)^128 4 100
GyGyGy(GxGy)^128Gx 33 100
GyGyGy(GxGy)^128Gy 43 100
GyGyGy(GxGy)^128GxGx 64 100
GyGyGy(GxGy)^128GxGxGx 62 100
GyGyGy(GxGy)^128GyGyGy 77 100
(GxGyGi)^85 60 100
(GxGyGi)^85Gx 33 100
(GxGyGi)^85Gy 62 100
(GxGyGi)^85GxGx 74 100
(GxGyGi)^85GxGxGx 34 100
(GxGyGi)^85GyGyGy 46 100
Gx(GxGyGi)^85 63 100
Gx(GxGyGi)^85Gx 42 100
Gx(GxGyGi)^85Gy 2 100
Gx(GxGyGi)^85GxGx 60 100
Gx(GxGyGi)^85GxGxGx 30 100
Gx(GxGyGi)^85GyGyGy 82 100
Gy(GxGyGi)^85 87 100
Gy(GxGyGi)^85Gx 61 100
Gy(GxGyGi)^85Gy 66 100
Gy(GxGyGi)^85GxGx 5 100
Gy(GxGyGi)^85GxGxGx 52 100
Gy(GxGyGi)^85GyGyGy 60 100
GxGx(GxGyGi)^85 85 100
GxGx(GxGyGi)^85Gx 37 100
GxGx(GxGyGi)^85Gy 50 100
GxGx(GxGyGi)^85GxGx 40 100
GxGx(GxGyGi)^85GxGxGx 80 100
GxGx(GxGyGi)^85GyGyGy 27 100
GxGxGx(GxGyGi)^85 85 100
GxGxGx(GxGyGi)^85Gx 31 100
GxGxGx(GxGyGi)^85Gy 80 100
GxGxGx(GxGyGi)^85GxGx 52 100
GxGxGx(GxGyGi)^85GxGxGx 80 100
GxGxGx(GxGyGi)^85GyGyGy 26 100
GyGyGy(GxGyGi)^85 7 100
GyGyGy(GxGyGi)^85Gx 33 100
GyGyGy(GxGyGi)^85Gy 11 100
GyGyGy(GxGyGi)^85GxGx 65 100
GyGyGy(GxGyGi)^85GxGxGx 69 100
GyGyGy(GxGyGi)^85GyGyGy 42 100
(GxGiGy)^85 35 100
(GxGiGy)^85Gx 55 100
(GxGiGy)^85Gy 29 100
(GxGiGy)^85GxGx 86 100
(GxGiGy)^85GxGxGx 21 100
(GxGiGy)^85GyGyGy 83 100
Gx(GxGiGy)^85 8 100
Gx(GxGiGy)^85Gx 63 100
Gx(GxGiGy)^85Gy 34 100
Gx(GxGiGy)^85GxGx 40 100
Gx(GxGiGy)^85GxGxGx 48 100
Gx(GxGiGy)^85GyGyGy 64 100
Gy(GxGiGy)^85 62 100
Gy(GxGiGy)^85Gx 6 100
Gy(GxGiGy)^85Gy 58 100
Gy(GxGiGy)^85GxGx 49 100
Gy(GxGiGy)^85GxGxGx 35 100
Gy(GxGiGy)^85GyGyGy 33 100
GxGx(GxGiGy)^85 50 100
GxGx(GxGiGy)^85Gx 50 100
GxGx(GxGiGy)^85Gy 46 100
GxGx(GxGiGy)^85GxGx 29 100
GxGx(GxGiGy)^85GxGxGx 32 100
GxGx(GxGiGy)^85GyGyGy 17 100
GxGxGx(GxGiGy)^85 47 100
GxGxGx(GxGiGy)^85Gx 49 100
GxGxGx(GxGiGy)^85Gy 89 100
GxGxGx(GxGiGy)^85GxGx 23 100
GxGxGx(GxGiGy)^85GxGxGx 60 100
GxGxGx(GxGiGy)^85GyGyGy 22 100
GyGyGy(GxGiGy)^85 24 100
GyGyGy(GxGiGy)^85Gx 30 100
GyGyGy(GxGiGy)^85Gy 40 100
GyGyGy(GxGiGy)^85GxGx 63 100
GyGyGy(GxGiGy)^85GxGxGx 4 100
GyGyGy(GxGiGy)^85GyGyGy 66 100
(GxGiGi)^85 35 100
(GxGiGi)^85Gx 88 100
(GxGiGi)^85Gy 54 100
(GxGiGi)^85GxGx 35 100
(GxGiGi)^85GxGxGx 6 100
(GxGiGi)^85GyGyGy 39 100
Gx(GxGiGi)^85 85 100
Gx(GxGiGi)^85Gx 37 100
Gx(GxGiGi)^85Gy 35 100
Gx(GxGiGi)^85GxGx 13 100
Gx(GxGiGi)^85GxGxGx 74 100
Gx(GxGiGi)^85GyGyGy 34 100
Gy(GxGiGi)^85 46 100
Gy(GxGiGi)^85Gx 55 100
Gy(GxGiGi)^85Gy 89 100
Gy(GxGiGi)^85GxGx 51 100
Gy(GxGiGi)^85GxGxGx 55 100
Gy(GxGiGi)^85GyGyGy 7 100
GxGx(GxGiGi)^85 90 100
GxGx(GxGiGi)^85Gx 11 100
GxGx(GxGiGi)^85Gy 59 100
GxGx(GxGiGi)^85GxGx 46 100
GxGx(GxGiGi)^85GxGxGx 93 100
GxGx(GxGiGi)^85GyGyGy 51 100
GxGxGx(GxGiGi)^85 87 100
GxGxGx(GxGiGi)^85Gx 35 100
GxGxGx(GxGiGi)^85Gy 44 100
GxGxGx(GxGiGi)^85GxGx 80 100
GxGxGx(GxGiGi)^85GxGxGx 38 100
GxGxGx(GxGiGi)^85GyGyGy 56 100
GyGyGy(GxGiGi)^85 29 100
GyGyGy(GxGiGi)^85Gx 56 100
GyGyGy(GxGiGi)^85Gy 2 100
GyGyGy(GxGiGi)^85GxGx 69 100
GyGyGy(GxGiGi)^85GxGxGx 64 100
GyGyGy(GxGiGi)^85GyGyGy 85 100
(GyGiGi)^85 75 100
(GyGiGi)^85Gx 45 100
(GyGiGi)^85Gy 18 100
(GyGiGi)^85GxGx 18 100
(GyGiGi)^85GxGxGx 52 100
(GyGiGi)^85GyGyGy 6 100
Gx(GyGiGi)^85 52 100
Gx(GyGiGi)^85Gx 80 100
Gx(GyGiGi)^85Gy 61 100
Gx(GyGiGi)^85GxGx 59 100
Gx(GyGiGi)^85GxGxGx 4 100
Gx(GyGiGi)^85GyGyGy 46 100
Gy(GyGiGi)^85 89 100
Gy(GyGiGi)^85Gx 60 100
Gy(GyGiGi)^85Gy 61 100
Gy(GyGiGi)^85GxGx 5 100
Gy(GyGiGi)^85GxGxGx 39 100
Gy(GyGiGi)^85GyGyGy 85 100
GxGx(GyGiGi)^85 79 100
GxGx(GyGiGi)^85Gx 62 100
GxGx(GyGiGi)^85Gy 3 100
GxGx(GyGiGi)^85GxGx 50 100
GxGx(GyGiGi)^85GxGxGx 59 100
GxGx(GyGiGi)^85GyGyGy 18 100
GxGxGx(GyGiGi)^85 68 100
GxGxGx(GyGiGi)^85Gx 14 100
GxGxGx(GyGiGi)^85Gy 38 100
GxGxGx(GyGiGi)^85GxGx 42 100
GxGxGx(GyGiGi)^85GxGxGx 79 100
GxGxGx(GyGiGi)^85GyGyGy 73 100
GyGyGy(GyGiGi)^85 81 100
GyGyGy(GyGiGi)^85Gx 49 100
GyGyGy(GyGiGi)^85Gy 62 100
GyGyGy(GyGiGi)^85GxGx 93 100
GyGyGy(GyGiGi)^85GxGxGx 49 100
GyGyGy(GyGiGi)^85GyGyGy 64 100
(GxGxGiGy)^64 34 100
(GxGxGiGy)^64Gx 64 100
(GxGxGiGy)^64Gy 50 100
(GxGxGiGy)^64GxGx 53 100
(GxGxGiGy)^64GxGxGx 15 100
(GxGxGiGy)^64GyGyGy 69 100
Gx(GxGxGiGy)^64 74 100
Gx(GxGxGiGy)^64Gx 43 100
Gx(GxGxGiGy)^64Gy 20 100
Gx(GxGxGiGy)^64GxGx 23 100
Gx(GxGxGiGy)^64GxGxGx 66 100
Gx(GxGxGiGy)^64GyGyGy 61 100
Gy(GxGxGiGy)^64 82 100
Gy(GxGxGiGy)^64Gx 49 100
Gy(GxGxGiGy)^64Gy 75 100
Gy(GxGxGiGy)^64GxGx 42 100
Gy(GxGxGiGy)^64GxGxGx 56 100
Gy(GxGxGiGy)^64GyGyGy 10 100
GxGx(GxGxGiGy)^64 65 100
GxGx(GxGxGiGy)^64Gx 59 100
GxGx(GxGxGiGy)^64Gy 73 100
GxGx(GxGxGiGy)^64GxGx 12 100
GxGx(GxGxGiGy)^64GxGxGx 56 100
GxGx(GxGxGiGy)^64GyGyGy 14 100
GxGxGx(GxGxGiGy)^64 23 100
GxGxGx(GxGxGiGy)^64Gx 84 100
GxGxGx(GxGxGiGy)^64Gy 74 100
GxGxGx(GxGxGiGy)^64GxGx 77 100
GxGxGx(GxGxGiGy)^64GxGxGx 85 100
GxGxGx(GxGxGiGy)^64GyGyGy 66 100
GyGyGy(GxGxGiGy)^64 47 100
GyGyGy(GxGxGiGy)^64Gx 33 100
GyGyGy(GxGxGiGy)^64Gy 43 100
GyGyGy(GxGxGiGy)^64GxGx 45 100
GyGyGy(GxGxGiGy)^64GxGxGx 86 100
GyGyGy(GxGxGiGy)^64GyGyGy 77 100
(GxGyGyGi)^64 33 100
(GxGyGyGi)^64Gx 54 100
(GxGyGyGi)^64Gy 21 100
(GxGyGyGi)^64GxGx 51 100
(GxGyGyGi)^64GxGxGx 52 100
(GxGyGyGi)^64GyGyGy 72 100
Gx(GxGyGyGi)^64 34 100
Gx(GxGyGyGi)^64Gx 75 100
Gx(GxGyGyGi)^64Gy 54 100
Gx(GxGyGyGi)^64GxGx 67 100
Gx(GxGyGyGi)^64GxGxGx 17 100
Gx(GxGyGyGi)^64GyGyGy 59 100
Gy(GxGyGyGi)^64 33 100
Gy(GxGyGyGi)^64Gx 46 100
Gy(GxGyGyGi)^64Gy 89 100
Gy(GxGyGyGi)^64GxGx 62 100
Gy(GxGyGyGi)^64GxGxGx 57 100
Gy(GxGyGyGi)^64GyGyGy 49 100
GxGx(GxGyGyGi)^64 93 100
GxGx(GxGyGyGi)^64Gx 53 100
GxGx(GxGyGyGi)^64Gy 58 100
GxGx(GxGyGyGi)^64GxGx 12 100
GxGx(GxGyGyGi)^64GxGxGx 39 100
GxGx(GxGyGyGi)^64GyGyGy 72 100
GxGxGx(GxGyGyGi)^64 64 100
GxGxGx(GxGyGyGi)^64Gx 6 100
GxGxGx(GxGyGyGi)^64Gy 60 100
GxGxGx(GxGyGyGi)^64GxGx 38 100
GxGxGx(GxGyGyGi)^64GxGxGx 81 100
GxGxGx(GxGyGyGi)^64GyGyGy 36 100
GyGyGy(GxGyGyGi)^64 70 100
GyGyGy(GxGyGyGi)^64Gx 38 100
GyGyGy(GxGyGyGi)^64Gy 7 100
GyGyGy(GxGyGyGi)^64GxGx 56 100
GyGyGy(GxGyGyGi)^64GxGxGx 19 100
GyGyGy(GxGyGyGi)^64GyGyGy 20 100
(GxGxGyGxGyGy)^42 53 100
(GxGxGyGxGyGy)^42Gx 21 100
(GxGxGyGxGyGy)^42Gy 78 100
(GxGxGyGxGyGy)^42GxGx 48 100
(GxGxGyGxGyGy)^42GxGxGx 70 100
(GxGxGyGxGyGy)^42GyGyGy 31 100
Gx(GxGxGyGxGyGy)^42 85 100
Gx(GxGxGyGxGyGy)^42Gx 24 100
Gx(GxGxGyGxGyGy)^42Gy 44 100
Gx(GxGxGyGxGyGy)^42GxGx 12 100
Gx(GxGxGyGxGyGy)^42GxGxGx 64 100
Gx(GxGxGyGxGyGy)^42GyGyGy 59 100
Gy(GxGxGyGxGyGy)^42 33 100
Gy(GxGxGyGxGyGy)^42Gx 6 100
Gy(GxGxGyGxGyGy)^42Gy 35 100
Gy(GxGxGyGxGyGy)^42GxGx 80 100
Gy(GxGxGyGxGyGy)^42GxGxGx 71 100
Gy(GxGxGyGxGyGy)^42GyGyGy 72 100
GxGx(GxGxGyGxGyGy)^42 49 100
GxGx(GxGxGyGxGyGy)^42Gx 79 100
GxGx(GxGxGyGxGyGy)^42Gy 9 100
GxGx(GxGxGyGxGyGy)^42GxGx 48 100
GxGx(GxGxGyGxGyGy)^42GxGxGx 26 100
GxGx(GxGxGyGxGyGy)^42GyGyGy 79 100
GxGxGx(GxGxGyGxGyGy)^42 10 100
GxGxGx(GxGxGyGxGyGy)^42Gx 71 100
GxGxGx(GxGxGyGxGyGy)^42Gy 65 100
GxGxGx(GxGxGyGxGyGy)^42GxGx 81 100
GxGxGx(GxGxGyGxGyGy)^42GxGxGx 34 100
GxGxGx(GxGxGyGxGyGy)^42GyGyGy 28 100
GyGyGy(GxGxGyGxGyGy)^42 77 100
GyGyGy(GxGxGyGxGyGy)^42Gx 77 100
GyGyGy(GxGxGyGxGyGy)^42Gy 77 100
GyGyGy(GxGxGyGxGyGy)^42GxGx 34 100
GyGyGy(GxGxGyGxGyGy)^42GxGxGx 16 100
GyGyGy(GxGxGyGxGyGy)^42GyGyGy 43 100


==> anc/data_fig2cd.txt <==
{} 8 100
(Gx)^1 44 100
(Gx)^1Gx 90 100
(Gx)^1Gy 62 100
(Gx)^1GxGx 48 100
(Gx)^1GxGxGx 9 100
(Gx)^1GyGyGy 57 100
Gx(Gx)^1Gy 55 100
Gx(Gx)^1GxGxGx 51 100
Gx(Gx)^1GyGyGy 58 100
Gy(Gx)^1 38 100
Gy(Gx)^1Gx 54 100
Gy(Gx)^1Gy 96 100
Gy(Gx)^1GxGx 53 100
Gy(Gx)^1GxGxGx 58 100
Gy(Gx)^1GyGyGy 12 100
GxGx(Gx)^1Gy 58 100
GxGx(Gx)^1GxGxGx 93 100
GxGx(Gx)^1GyGyGy 52 100
GxGxGx(Gx)^1Gy 51 100
GxGxGx(Gx)^1GxGxGx 57 100
GxGxGx(Gx)^1GyGyGy 55 100
GyGyGy(Gx)^1 43 100
GyGyGy(Gx)^1Gx 43 100
GyGyGy(Gx)^1Gy 5 100
GyGyGy(Gx)^1GxGx 46 100
GyGyGy(Gx)^1GxGxGx 60 100
GyGyGy(Gx)^1GyGyGy 95 100
(Gy)^1 52 100
(Gy)^1Gy 92 100
(Gy)^1GyGyGy 12 100
Gx(Gy)^1Gx 89 100
Gx(Gy)^1Gy 57 100
Gx(Gy)^1GxGx 55 100
Gx(Gy)^1GxGxGx 9 100
Gx(Gy)^1GyGyGy 49 100
Gy(Gy)^1Gx 45 100
Gy(Gy)^1Gy 56 100
Gy(Gy)^1GxGx 6 100
Gy(Gy)^1GxGxGx 44 100
Gy(Gy)^1GyGyGy 60 100
GxGx(Gy)^1Gx 53 100
GxGx(Gy)^1Gy 11 100
GxGx(Gy)^1GxGx 62 100
GxGx(Gy)^1GxGxGx 54 100
GxGx(Gy)^1GyGyGy 96 100
GxGxGx(Gy)^1Gx 9 100
GxGxGx(Gy)^1Gy 48 100
GxGxGx(Gy)^1GxGx 53 100
GxGxGx(Gy)^1GxGxGx 94 100
GxGxGx(Gy)^1GyGyGy 49 100
GyGyGy(Gy)^1Gx 46 100
GyGyGy(Gy)^1GxGx 93 100
GyGyGy(Gy)^1GxGxGx 49 100
GyGyGy(Gy)^1GyGyGy 44 100
(Gi)^1 10 100
(Gi)^1Gx 44 100
(Gi)^1Gy 51 100
(Gi)^1GxGx 92 100
(Gi)^1GxGxGx 61 100
(Gi)^1GyGyGy 48 100
Gx(Gi)^1 53 100
Gx(Gi)^1Gx 91 100
Gx(Gi)^1Gy 33 100
Gx(Gi)^1GxGx 64 100
Gx(Gi)^1GxGxGx 5 100
Gx(Gi)^1GyGyGy 56 100
Gy(Gi)^1 55 100
Gy(Gi)^1Gx 26 100
Gy(Gi)^1Gy 94 100
Gy(Gi)^1GxGx 56 100
Gy(Gi)^1GxGxGx 70 100
Gy(Gi)^1GyGyGy 11 100
GxGx(Gi)^1 95 100
GxGx(Gi)^1Gx 53 100
GxGx(Gi)^1Gy 53 100
GxGx(Gi)^1GxGx 11 100
GxGx(Gi)^1GxGxGx 65 100
GxGx(Gi)^1GyGyGy 52 100
GxGxGx(Gi)^1 58 100
GxGxGx(Gi)^1Gx 0 100
GxGxGx(Gi)^1Gy 61 100
GxGxGx(Gi)^1GxGx 45 100
GxGxGx(Gi)^1GxGxGx 92 100
GxGxGx(Gi)^1GyGyGy 46 100
GyGyGy(Gi)^1 49 100
GyGyGy(Gi)^1Gx 54 100
GyGyGy(Gi)^1Gy 5 100
GyGyGy(Gi)^1GxGx 49 100
GyGyGy(Gi)^1GxGxGx 51 100
GyGyGy(Gi)^1GyGyGy 95 100
Gy(Gx)^2Gy 96 100
Gy(Gx)^2GxGxGx 55 100
Gy(Gx)^2GyGyGy 11 100
GxGxGx(Gx)^2Gy 49 100
GxGxGx(Gx)^2GxGxGx 3 100
GxGxGx(Gx)^2GyGyGy 53 100
GyGyGy(Gx)^2Gy 8 100
GyGyGy(Gx)^2GxGxGx 49 100
GyGyGy(Gx)^2GyGyGy 93 100
Gx(Gy)^2Gx 89 100
Gx(Gy)^2GxGx 46 100
Gx(Gy)^2GxGxGx 4 100
Gx(Gy)^2GyGyGy 54 100
Gy(Gy)^2GyGyGy 87 100
GxGx(Gy)^2Gx 48 100
GxGx(Gy)^2GxGx 92 100
GxGx(Gy)^2GxGxGx 41 100
GxGx(Gy)^2GyGyGy 38 100
GxGxGx(Gy)^2Gx 6 100
GxGxGx(Gy)^2GxGx 63 100
GxGxGx(Gy)^2GxGxGx 94 100
GxGxGx(Gy)^2GyGyGy 51 100
GyGyGy(Gy)^2Gx 60 100
GyGyGy(Gy)^2GxGx 61 100
GyGyGy(Gy)^2GxGxGx 52 100
GyGyGy(Gy)^2GyGyGy 5 100
(Gi)^2 6 100
(Gi)^2Gx 56 100
(Gi)^2Gy 44 100
(Gi)^2GxGx 90 100
(Gi)^2GxGxGx 51 100
(Gi)^2GyGyGy 59 100
Gx(Gi)^2 47 100
Gx(Gi)^2Gx 94 100
Gx(Gi)^2Gy 22 100
Gx(Gi)^2GxGx 52 100
Gx(Gi)^2GxGxGx 10 100
Gx(Gi)^2GyGyGy 66 100
Gy(Gi)^2 53 100
Gy(Gi)^2Gx 54 100
Gy(Gi)^2Gy 97 100
Gy(Gi)^2GxGx 10 100
Gy(Gi)^2GxGxGx 21 100
Gy(Gi)^2GyGyGy 11 100
GxGx(Gi)^2 98 100
GxGx(Gi)^2Gx 42 100
GxGx(Gi)^2Gy 47 100
GxGx(Gi)^2GxGx 5 100
GxGx(Gi)^2GxGxGx 42 100
GxGx(Gi)^2GyGyGy 43 100
GxGxGx(Gi)^2 55 100
GxGxGx(Gi)^2Gx 15 100
GxGxGx(Gi)^2Gy 63 100
GxGxGx(Gi)^2GxGx 49 100
GxGxGx(Gi)^2GxGxGx 94 100
GxGxGx(Gi)^2GyGyGy 58 100
GyGyGy(Gi)^2 47 100
GyGyGy(Gi)^2Gx 64 100
GyGyGy(Gi)^2Gy 8 100
GyGyGy(Gi)^2GxGx 59 100
GyGyGy(Gi)^2GxGxGx 43 100
GyGyGy(Gi)^2GyGyGy 94 100
Gy(GxGy)^1Gx 45 100
Gy(GxGy)^1Gy 52 100
Gy(GxGy)^1GxGx 2 100
Gy(GxGy)^1GxGxGx 47 100
Gy(GxGy)^1GyGyGy 70 100
GxGxGx(GxGy)^1Gx 51 100
GxGxGx(GxGy)^1Gy 95 100
GxGxGx(GxGy)^1GxGx 62 100
GxGxGx(GxGy)^1GxGxGx 49 100
GxGxGx(GxGy)^1GyGyGy 7 100
GyGyGy(GxGy)^1Gx 48 100
GyGyGy(GxGy)^1Gy 43 100
GyGyGy(GxGy)^1GxGx 92 100
GyGyGy(GxGy)^1GxGxGx 47 100
GyGyGy(GxGy)^1GyGyGy 55 100
Gy(Gx)^4Gy 93 100
Gy(Gx)^4GxGx 49 100
Gy(Gx)^4GxGxGx 60 100
Gy(Gx)^4GyGyGy 12 100
GxGx(Gx)^4Gy 58 100
GxGx(Gx)^4GxGxGx 48 100
GxGx(Gx)^4GyGyGy 39 100
GxGxGx(Gx)^4Gy 51 100
GxGxGx(Gx)^4GxGxGx 93 100
GxGxGx(Gx)^4GyGyGy 61 100
GyGyGy(Gx)^4Gy 12 100
GyGyGy(Gx)^4GxGx 45 100
GyGyGy(Gx)^4GxGxGx 59 100
GyGyGy(Gx)^4GyGyGy 96 100
Gx(Gy)^4Gx 95 100
Gx(Gy)^4GxGx 61 100
Gx(Gy)^4GxGxGx 7 100
Gx(Gy)^4GyGyGy 46 100
GxGx(Gy)^4Gx 57 100
GxGx(Gy)^4GxGx 2 100
GxGx(Gy)^4GxGxGx 54 100
GxGx(Gy)^4GyGyGy 51 100
GxGxGx(Gy)^4Gx 3 100
GxGxGx(Gy)^4GxGx 55 100
GxGxGx(Gy)^4GxGxGx 96 100
GxGxGx(Gy)^4GyGyGy 62 100
GyGyGy(Gy)^4Gx 51 100
GyGyGy(Gy)^4GxGx 54 100
GyGyGy(Gy)^4GxGxGx 70 100
GyGyGy(Gy)^4GyGyGy 92 100
(Gi)^4 5 100
(Gi)^4Gx 49 100
(Gi)^4Gy 55 100
(Gi)^4GxGx 93 100
(Gi)^4GxGxGx 53 100
(Gi)^4GyGyGy 49 100
Gx(Gi)^4 44 100
Gx(Gi)^4Gx 94 100
Gx(Gi)^4Gy 56 100
Gx(Gi)^4GxGx 48 100
Gx(Gi)^4GxGxGx 13 100
Gx(Gi)^4GyGyGy 24 100
Gy(Gi)^4 60 100
Gy(Gi)^4Gx 82 100
Gy(Gi)^4Gy 91 100
Gy(Gi)^4GxGx 54 100
Gy(Gi)^4GxGxGx 37 100
Gy(Gi)^4GyGyGy 24 100
GxGx(Gi)^4 92 100
GxGx(Gi)^4Gx 50 100
GxGx(Gi)^4Gy 44 100
GxGx(Gi)^4GxGx 7 100
GxGx(Gi)^4GxGxGx 49 100
GxGx(Gi)^4GyGyGy 52 100
GxGxGx(Gi)^4 61 100
GxGxGx(Gi)^4Gx 9 100
GxGxGx(Gi)^4Gy 51 100
GxGxGx(Gi)^4GxGx 56 100
GxGxGx(Gi)^4GxGxGx 94 100
GxGxGx(Gi)^4GyGyGy 64 100
GyGyGy(Gi)^4 55 100
GyGyGy(Gi)^4Gx 47 100
GyGyGy(Gi)^4Gy 9 100
GyGyGy(Gi)^4GxGx 58 100
GyGyGy(Gi)^4GxGxGx 42 100
GyGyGy(Gi)^4GyGyGy 89 100
(GxGy)^2 42 100
(GxGy)^2Gx 47 100
(GxGy)^2Gy 5 100
(GxGy)^2GxGx 48 100
(GxGy)^2GxGxGx 62 100
(GxGy)^2GyGyGy 91 100
Gx(GxGy)^2 11 100
Gx(GxGy)^2Gx 56 100
Gx(GxGy)^2Gy 41 100
Gx(GxGy)^2GxGx 96 100
Gx(GxGy)^2GxGxGx 60 100
Gx(GxGy)^2GyGyGy 59 100
Gy(GxGy)^2 61 100
Gy(GxGy)^2Gx 7 100
Gy(GxGy)^2Gy 61 100
Gy(GxGy)^2GxGx 46 100
Gy(GxGy)^2GxGxGx 92 100
Gy(GxGy)^2GyGyGy 66 100
GxGx(GxGy)^2 49 100
GxGx(GxGy)^2Gx 39 100
GxGx(GxGy)^2Gy 93 100
GxGx(GxGy)^2GxGx 59 100
GxGx(GxGy)^2GxGxGx 40 100
GxGx(GxGy)^2GyGyGy 8 100
GxGxGx(GxGy)^2 96 100
GxGxGx(GxGy)^2Gx 62 100
GxGxGx(GxGy)^2Gy 58 100
GxGxGx(GxGy)^2GxGx 12 100
GxGxGx(GxGy)^2GxGxGx 39 100
GxGxGx(GxGy)^2GyGyGy 45 100
GyGyGy(GxGy)^2 60 100
GyGyGy(GxGy)^2Gx 95 100
GyGyGy(GxGy)^2Gy 59 100
GyGyGy(GxGy)^2GxGx 57 100
GyGyGy(GxGy)^2GxGxGx 6 100
GyGyGy(GxGy)^2GyGyGy 45 100
(GxGyGi)^1 55 100
(GxGyGi)^1Gx 91 100
(GxGyGi)^1Gy 56 100
(GxGyGi)^1GxGx 55 100
(GxGyGi)^1GxGxGx 12 100
(GxGyGi)^1GyGyGy 49 100
Gx(GxGyGi)^1 34 100
Gx(GxGyGi)^1Gx 51 100
Gx(GxGyGi)^1Gy 8 100
Gx(GxGyGi)^1GxGx 46 100
Gx(GxGyGi)^1GxGxGx 49 100
Gx(GxGyGi)^1GyGyGy 93 100
Gy(GxGyGi)^1 92 100
Gy(GxGyGi)^1Gx 52 100
Gy(GxGyGi)^1Gy 55 100
Gy(GxGyGi)^1GxGx 9 100
Gy(GxGyGi)^1GxGxGx 54 100
Gy(GxGyGi)^1GyGyGy 65 100
GxGx(GxGyGi)^1 58 100
GxGx(GxGyGi)^1Gx 11 100
GxGx(GxGyGi)^1Gy 51 100
GxGx(GxGyGi)^1GxGx 51 100
GxGx(GxGyGi)^1GxGxGx 94 100
GxGx(GxGyGi)^1GyGyGy 67 100
GxGxGx(GxGyGi)^1 57 100
GxGxGx(GxGyGi)^1Gx 38 100
GxGxGx(GxGyGi)^1Gy 91 100
GxGxGx(GxGyGi)^1GxGx 52 100
GxGxGx(GxGyGi)^1GxGxGx 64 100
GxGxGx(GxGyGi)^1GyGyGy 6 100
GyGyGy(GxGyGi)^1 11 100
GyGyGy(GxGyGi)^1Gx 42 100
GyGyGy(GxGyGi)^1Gy 69 100
GyGyGy(GxGyGi)^1GxGx 90 100
GyGyGy(GxGyGi)^1GxGxGx 28 100
GyGyGy(GxGyGi)^1GyGyGy 49 100
(GxGiGy)^1Gx 89 100
(GxGiGy)^1Gy 42 100
(GxGiGy)^1GxGx 34 100
(GxGiGy)^1GxGxGx 8 100
(GxGiGy)^1GyGyGy 52 100
Gx(GxGiGy)^1Gx 67 100
Gx(GxGiGy)^1Gy 17 100
Gx(GxGiGy)^1GxGx 67 100
Gx(GxGiGy)^1GxGxGx 49 100
Gx(GxGiGy)^1GyGyGy 92 100
Gy(GxGiGy)^1 95 100
Gy(GxGiGy)^1Gx 63 100
Gy(GxGiGy)^1Gy 52 100
Gy(GxGiGy)^1GxGx 8 100
Gy(GxGiGy)^1GxGxGx 32 100
Gy(GxGiGy)^1GyGyGy 56 100
GxGx(GxGiGy)^1Gx 16 100
GxGx(GxGiGy)^1Gy 50 100
GxGx(GxGiGy)^1GxGx 66 100
GxGx(GxGiGy)^1GxGxGx 93 100
GxGx(GxGiGy)^1GyGyGy 52 100
GxGxGx(GxGiGy)^1 59 100
GxGxGx(GxGiGy)^1Gx 46 100
GxGxGx(GxGiGy)^1Gy 95 100
GxGxGx(GxGiGy)^1GxGx 63 100
GxGxGx(GxGiGy)^1GxGxGx 59 100
GxGxGx(GxGiGy)^1GyGyGy 13 100
GyGyGy(GxGiGy)^1 9 100
GyGyGy(GxGiGy)^1Gx 36 100
GyGyGy(GxGiGy)^1Gy 94 100
GyGyGy(GxGiGy)^1GxGx 91 100
GyGyGy(GxGiGy)^1GxGxGx 49 100
GyGyGy(GxGiGy)^1GyGyGy 58 100
Gy(GxGiGi)^1 46 100
Gy(GxGiGi)^1Gx 32 100
Gy(GxGiGi)^1Gy 94 100
Gy(GxGiGi)^1GxGx 52 100
Gy(GxGiGi)^1GxGxGx 54 100
Gy(GxGiGi)^1GyGyGy 7 100
GxGxGx(GxGiGi)^1 5 100
GxGxGx(GxGiGi)^1Gx 44 100
GxGxGx(GxGiGi)^1Gy 57 100
GxGxGx(GxGiGi)^1GxGx 95 100
GxGxGx(GxGiGi)^1GxGxGx 49 100
GxGxGx(GxGiGi)^1GyGyGy 48 100
GyGyGy(GxGiGi)^1 49 100
GyGyGy(GxGiGi)^1Gx 44 100
GyGyGy(GxGiGi)^1Gy 11 100
GyGyGy(GxGiGi)^1GxGx 44 100
GyGyGy(GxGiGi)^1GxGxGx 49 100
GyGyGy(GxGiGi)^1GyGyGy 92 100
Gx(GyGiGi)^1 55 100
Gx(GyGiGi)^1Gx 93 100
Gx(GyGiGi)^1Gy 47 100
Gx(GyGiGi)^1GxGx 54 100
Gx(GyGiGi)^1GxGxGx 4 100
Gx(GyGiGi)^1GyGyGy 49 100
Gy(GyGiGi)^1 89 100
Gy(GyGiGi)^1Gx 45 100
Gy(GyGiGi)^1Gy 51 100
Gy(GyGiGi)^1GxGx 5 100
Gy(GyGiGi)^1GxGxGx 47 100
Gy(GyGiGi)^1GyGyGy 52 100
GxGx(GyGiGi)^1 52 100
GxGx(GyGiGi)^1Gx 33 100
GxGx(GyGiGi)^1Gy 8 100
GxGx(GyGiGi)^1GxGx 56 100
GxGx(GyGiGi)^1GxGxGx 58 100
GxGx(GyGiGi)^1GyGyGy 91 100
GxGxGx(GyGiGi)^1 55 100
GxGxGx(GyGiGi)^1Gx 10 100
GxGxGx(GyGiGi)^1Gy 15 100
GxGxGx(GyGiGi)^1GxGx 40 100
GxGxGx(GyGiGi)^1GxGxGx 93 100
GxGxGx(GyGiGi)^1GyGyGy 49 100
GyGyGy(GyGiGi)^1 26 100
GyGyGy(GyGiGi)^1Gx 51 100
GyGyGy(GyGiGi)^1Gy 51 100
GyGyGy(GyGiGi)^1GxGx 98 100
GyGyGy(GyGiGi)^1GxGxGx 49 100
GyGyGy(GyGiGi)^1GyGyGy 47 100
Gy(GxGxGiGy)^1 97 100
Gy(GxGxGiGy)^1Gx 55 100
Gy(GxGxGiGy)^1Gy 70 100
Gy(GxGxGiGy)^1GxGx 11 100
Gy(GxGxGiGy)^1GxGxGx 53 100
Gy(GxGxGiGy)^1GyGyGy 57 100
GxGxGx(GxGxGiGy)^1 65 100
GxGxGx(GxGxGiGy)^1Gx 97 100
GxGxGx(GxGxGiGy)^1Gy 69 100
GxGxGx(GxGxGiGy)^1GxGx 38 100
GxGxGx(GxGxGiGy)^1GxGxGx 8 100
GxGxGx(GxGxGiGy)^1GyGyGy 54 100
GyGyGy(GxGxGiGy)^1 9 100
GyGyGy(GxGxGiGy)^1Gx 62 100
GyGyGy(GxGxGiGy)^1Gy 65 100
GyGyGy(GxGxGiGy)^1GxGx 96 100
GyGyGy(GxGxGiGy)^1GxGxGx 54 100
GyGyGy(GxGxGiGy)^1GyGyGy 48 100
(GxGyGyGi)^1 59 100
(GxGyGyGi)^1Gx 93 100
(GxGyGyGi)^1Gy 45 100
(GxGyGyGi)^1GxGx 55 100
(GxGyGyGi)^1GxGxGx 7 100
(GxGyGyGi)^1GyGyGy 53 100
Gx(GxGyGyGi)^1 6 100
Gx(GxGyGyGi)^1Gx 45 100
Gx(GxGyGyGi)^1Gy 47 100
Gx(GxGyGyGi)^1GxGx 94 100
Gx(GxGyGyGi)^1GxGxGx 55 100
Gx(GxGyGyGi)^1GyGyGy 53 100
Gy(GxGyGyGi)^1 49 100
Gy(GxGyGyGi)^1Gx 53 100
Gy(GxGyGyGi)^1Gy 12 100
Gy(GxGyGyGi)^1GxGx 59 100
Gy(GxGyGyGi)^1GxGxGx 47 100
Gy(GxGyGyGi)^1GyGyGy 92 100
GxGx(GxGyGyGi)^1 54 100
GxGx(GxGyGyGi)^1Gx 9 100
GxGx(GxGyGyGi)^1Gy 45 100
GxGx(GxGyGyGi)^1GxGx 56 100
GxGx(GxGyGyGi)^1GxGxGx 85 100
GxGx(GxGyGyGi)^1GyGyGy 59 100
GxGxGx(GxGyGyGi)^1 94 100
GxGxGx(GxGyGyGi)^1Gx 43 100
GxGxGx(GxGyGyGi)^1Gy 53 100
GxGxGx(GxGyGyGi)^1GxGx 13 100
GxGxGx(GxGyGyGi)^1GxGxGx 50 100
GxGxGx(GxGyGyGi)^1GyGyGy 50 100
GyGyGy(GxGyGyGi)^1 57 100
GyGyGy(GxGyGyGi)^1Gx 52 100
GyGyGy(GxGyGyGi)^1Gy 98 100
GyGyGy(GxGyGyGi)^1GxGx 45 100
GyGyGy(GxGyGyGi)^1GxGxGx 44 100
GyGyGy(GxGyGyGi)^1GyGyGy 5 100
(Gx)^8Gy 48 100
(Gx)^8GxGxGx 56 100
(Gx)^8GyGyGy 64 100
Gx(Gx)^8Gy 52 100
Gx(Gx)^8GxGxGx 11 100
Gx(Gx)^8GyGyGy 54 100
Gy(Gx)^8 47 100
Gy(Gx)^8Gx 51 100
Gy(Gx)^8Gy 95 100
Gy(Gx)^8GxGx 43 100
Gy(Gx)^8GxGxGx 48 100
Gy(Gx)^8GyGyGy 9 100
GxGx(Gx)^8Gy 53 100
GxGx(Gx)^8GxGxGx 48 100
GxGx(Gx)^8GyGyGy 42 100
GxGxGx(Gx)^8Gy 55 100
GxGxGx(Gx)^8GxGxGx 97 100
GxGxGx(Gx)^8GyGyGy 51 100
GyGyGy(Gx)^8 55 100
GyGyGy(Gx)^8Gx 59 100
GyGyGy(Gx)^8Gy 3 100
GyGyGy(Gx)^8GxGx 54 100
GyGyGy(Gx)^8GxGxGx 54 100
GyGyGy(Gx)^8GyGyGy 99 100
(Gy)^8Gx 53 100
(Gy)^8Gy 45 100
(Gy)^8GxGx 96 100
(Gy)^8GxGxGx 53 100
(Gy)^8GyGyGy 57 100
Gx(Gy)^8 44 100
Gx(Gy)^8Gx 92 100
Gx(Gy)^8Gy 58 100
Gx(Gy)^8GxGx 54 100
Gx(Gy)^8GxGxGx 14 100
Gx(Gy)^8GyGyGy 56 100
Gy(Gy)^8Gx 46 100
Gy(Gy)^8GxGx 56 100
Gy(Gy)^8GxGxGx 62 100
Gy(Gy)^8GyGyGy 13 100
GxGx(Gy)^8 95 100
GxGx(Gy)^8Gx 56 100
GxGx(Gy)^8Gy 62 100
GxGx(Gy)^8GxGx 5 100
GxGx(Gy)^8GxGxGx 46 100
GxGx(Gy)^8GyGyGy 50 100
GxGxGx(Gy)^8 54 100
GxGxGx(Gy)^8Gx 9 100
GxGxGx(Gy)^8Gy 52 100
GxGxGx(Gy)^8GxGx 54 100
GxGxGx(Gy)^8GxGxGx 94 100
GxGxGx(Gy)^8GyGyGy 45 100
GyGyGy(Gy)^8Gx 55 100
GyGyGy(Gy)^8GxGx 69 100
GyGyGy(Gy)^8GxGxGx 52 100
GyGyGy(Gy)^8GyGyGy 93 100
(Gi)^8 3 100
(Gi)^8Gx 53 100
(Gi)^8Gy 52 100
(Gi)^8GxGx 94 100
(Gi)^8GxGxGx 51 100
(Gi)^8GyGyGy 49 100
Gx(Gi)^8 51 100
Gx(Gi)^8Gx 16 100
Gx(Gi)^8Gy 62 100
Gx(Gi)^8GxGx 55 100
Gx(Gi)^8GxGxGx 28 100
Gx(Gi)^8GyGyGy 65 100
Gy(Gi)^8 55 100
Gy(Gi)^8Gx 82 100
Gy(Gi)^8Gy 28 100
Gy(Gi)^8GxGx 52 100
Gy(Gi)^8GxGxGx 50 100
Gy(Gi)^8GyGyGy 33 100
GxGx(Gi)^8 94 100
GxGx(Gi)^8Gx 59 100
GxGx(Gi)^8Gy 46 100
GxGx(Gi)^8GxGx 10 100
GxGx(Gi)^8GxGxGx 48 100
GxGx(Gi)^8GyGyGy 57 100
GxGxGx(Gi)^8 65 100
GxGxGx(Gi)^8Gx 12 100
GxGxGx(Gi)^8Gy 94 100
GxGxGx(Gi)^8GxGx 54 100
GxGxGx(Gi)^8GxGxGx 91 100
GxGxGx(Gi)^8GyGyGy 55 100
GyGyGy(Gi)^8 58 100
GyGyGy(Gi)^8Gx 40 100
GyGyGy(Gi)^8Gy 25 100
GyGyGy(Gi)^8GxGx 58 100
GyGyGy(Gi)^8GxGxGx 47 100
GyGyGy(Gi)^8GyGyGy 87 100
(GxGy)^4 58 100
(GxGy)^4Gx 99 100
(GxGy)^4Gy 64 100
(GxGy)^4GxGx 62 100
(GxGy)^4GxGxGx 9 100
(GxGy)^4GyGyGy 60 100
Gx(GxGy)^4 56 100
Gx(GxGy)^4Gx 53 100
Gx(GxGy)^4Gy 2 100
Gx(GxGy)^4GxGx 59 100
Gx(GxGy)^4GxGxGx 52 100
Gx(GxGy)^4GyGyGy 93 100
Gy(GxGy)^4 88 100
Gy(GxGy)^4Gx 54 100
Gy(GxGy)^4Gy 56 100
Gy(GxGy)^4GxGx 9 100
Gy(GxGy)^4GxGxGx 49 100
Gy(GxGy)^4GyGyGy 35 100
GxGx(GxGy)^4 52 100
GxGx(GxGy)^4Gx 7 100
GxGx(GxGy)^4Gy 46 100
GxGx(GxGy)^4GxGx 49 100
GxGx(GxGy)^4GxGxGx 97 100
GxGx(GxGy)^4GyGyGy 58 100
GxGxGx(GxGy)^4 62 100
GxGxGx(GxGy)^4Gx 60 100
GxGxGx(GxGy)^4Gy 97 100
GxGxGx(GxGy)^4GxGx 66 100
GxGxGx(GxGy)^4GxGxGx 55 100
GxGxGx(GxGy)^4GyGyGy 8 100
GyGyGy(GxGy)^4 7 100
GyGyGy(GxGy)^4Gx 54 100
GyGyGy(GxGy)^4Gy 54 100
GyGyGy(GxGy)^4GxGx 91 100
GyGyGy(GxGy)^4GxGxGx 48 100
GyGyGy(GxGy)^4GyGyGy 59 100
(GxGyGi)^2 53 100
(GxGyGi)^2Gx 35 100
(GxGyGi)^2Gy 14 100
(GxGyGi)^2GxGx 48 100
(GxGyGi)^2GxGxGx 69 100
(GxGyGi)^2GyGyGy 98 100
Gx(GxGyGi)^2 3 100
Gx(GxGyGi)^2Gx 46 100
Gx(GxGyGi)^2Gy 37 100
Gx(GxGyGi)^2GxGx 90 100
Gx(GxGyGi)^2GxGxGx 60 100
Gx(GxGyGi)^2GyGyGy 59 100
Gy(GxGyGi)^2 43 100
Gy(GxGyGi)^2Gx 11 100
Gy(GxGyGi)^2Gy 54 100
Gy(GxGyGi)^2GxGx 56 100
Gy(GxGyGi)^2GxGxGx 94 100
Gy(GxGyGi)^2GyGyGy 52 100
GxGx(GxGyGi)^2 58 100
GxGx(GxGyGi)^2Gx 71 100
GxGx(GxGyGi)^2Gy 93 100
GxGx(GxGyGi)^2GxGx 62 100
GxGx(GxGyGi)^2GxGxGx 55 100
GxGx(GxGyGi)^2GyGyGy 10 100
GxGxGx(GxGyGi)^2 95 100
GxGxGx(GxGyGi)^2Gx 50 100
GxGxGx(GxGyGi)^2Gy 54 100
GxGxGx(GxGyGi)^2GxGx 9 100
GxGxGx(GxGyGi)^2GxGxGx 69 100
GxGxGx(GxGyGi)^2GyGyGy 46 100
GyGyGy(GxGyGi)^2 51 100
GyGyGy(GxGyGi)^2Gx 96 100
GyGyGy(GxGyGi)^2Gy 67 100
GyGyGy(GxGyGi)^2GxGx 57 100
GyGyGy(GxGyGi)^2GxGxGx 9 100
GyGyGy(GxGyGi)^2GyGyGy 52 100
(GxGiGy)^2 48 100
(GxGiGy)^2Gx 61 100
(GxGiGy)^2Gy 11 100
(GxGiGy)^2GxGx 61 100
(GxGiGy)^2GxGxGx 74 100
(GxGiGy)^2GyGyGy 93 100
Gx(GxGiGy)^2 8 100
Gx(GxGiGy)^2Gx 55 100
Gx(GxGiGy)^2Gy 49 100
Gx(GxGiGy)^2GxGx 96 100
Gx(GxGiGy)^2GxGxGx 56 100
Gx(GxGiGy)^2GyGyGy 54 100
Gy(GxGiGy)^2 51 100
Gy(GxGiGy)^2Gx 15 100
Gy(GxGiGy)^2Gy 57 100
Gy(GxGiGy)^2GxGx 39 100
Gy(GxGiGy)^2GxGxGx 91 100
Gy(GxGiGy)^2GyGyGy 38 100
GxGx(GxGiGy)^2 56 100
GxGx(GxGiGy)^2Gx 53 100
GxGx(GxGiGy)^2Gy 96 100
GxGx(GxGiGy)^2GxGx 54 100
GxGx(GxGiGy)^2GxGxGx 46 100
GxGx(GxGiGy)^2GyGyGy 6 100
GxGxGx(GxGiGy)^2 91 100
GxGxGx(GxGiGy)^2Gx 27 100
GxGxGx(GxGiGy)^2Gy 63 100
GxGxGx(GxGiGy)^2GxGx 9 100
GxGxGx(GxGiGy)^2GxGxGx 48 100
GxGxGx(GxGiGy)^2GyGyGy 46 100
GyGyGy(GxGiGy)^2 72 100
GyGyGy(GxGiGy)^2Gx 91 100
GyGyGy(GxGiGy)^2Gy 51 100
GyGyGy(GxGiGy)^2GxGx 67 100
GyGyGy(GxGiGy)^2GxGxGx 8 100
GyGyGy(GxGiGy)^2GyGyGy 48 100
(GxGiGi)^2 91 100
(GxGiGi)^2Gx 60 100
(GxGiGi)^2Gy 45 100
(GxGiGi)^2GxGx 5 100
(GxGiGi)^2GxGxGx 52 100
(GxGiGi)^2GyGyGy 72 100
Gx(GxGiGi)^2 57 100
Gx(GxGiGi)^2Gx 19 100
Gx(GxGiGi)^2Gy 40 100
Gx(GxGiGi)^2GxGx 48 100
Gx(GxGiGi)^2GxGxGx 94 100
Gx(GxGiGi)^2GyGyGy 52 100
Gy(GxGiGi)^2 61 100
Gy(GxGiGi)^2Gx 57 100
Gy(GxGiGi)^2Gy 90 100
Gy(GxGiGi)^2GxGx 68 100
Gy(GxGiGi)^2GxGxGx 61 100
Gy(GxGiGi)^2GyGyGy 4 100
GxGx(GxGiGi)^2 22 100
GxGx(GxGiGi)^2Gx 44 100
GxGx(GxGiGi)^2Gy 43 100
GxGx(GxGiGi)^2GxGx 92 100
GxGx(GxGiGi)^2GxGxGx 48 100
GxGx(GxGiGi)^2GyGyGy 63 100
GxGxGx(GxGiGi)^2 47 100
GxGxGx(GxGiGi)^2Gx 93 100
GxGxGx(GxGiGi)^2Gy 57 100
GxGxGx(GxGiGi)^2GxGx 50 100
GxGxGx(GxGiGi)^2GxGxGx 7 100
GxGxGx(GxGiGi)^2GyGyGy 43 100
GyGyGy(GxGiGi)^2 56 100
GyGyGy(GxGiGi)^2Gx 47 100
GyGyGy(GxGiGi)^2Gy 13 100
GyGyGy(GxGiGi)^2GxGx 68 100
GyGyGy(GxGiGi)^2GxGxGx 44 100
GyGyGy(GxGiGi)^2GyGyGy 89 100
(GyGiGi)^2 80 100
(GyGiGi)^2Gx 47 100
(GyGiGi)^2Gy 39 100
(GyGiGi)^2GxGx 9 100
(GyGiGi)^2GxGxGx 71 100
(GyGiGi)^2GyGyGy 58 100
Gx(GyGiGi)^2 29 100
Gx(GyGiGi)^2Gx 93 100
Gx(GyGiGi)^2Gy 48 100
Gx(GyGiGi)^2GxGx 47 100
Gx(GyGiGi)^2GxGxGx 17 100
Gx(GyGiGi)^2GyGyGy 54 100
Gy(GyGiGi)^2 41 100
Gy(GyGiGi)^2Gx 47 100
Gy(GyGiGi)^2Gy 19 100
Gy(GyGiGi)^2GxGx 72 100
Gy(GyGiGi)^2GxGxGx 32 100
Gy(GyGiGi)^2GyGyGy 91 100
GxGx(GyGiGi)^2 4 100
GxGx(GyGiGi)^2Gx 49 100
GxGx(GyGiGi)^2Gy 63 100
GxGx(GyGiGi)^2GxGx 92 100
GxGx(GyGiGi)^2GxGxGx 27 100
GxGx(GyGiGi)^2GyGyGy 52 100
GxGxGx(GyGiGi)^2 57 100
GxGxGx(GyGiGi)^2Gx 9 100
GxGxGx(GyGiGi)^2Gy 44 100
GxGxGx(GyGiGi)^2GxGx 89 100
GxGxGx(GyGiGi)^2GxGxGx 79 100
GxGxGx(GyGiGi)^2GyGyGy 69 100
GyGyGy(GyGiGi)^2 53 100
GyGyGy(GyGiGi)^2Gx 59 100
GyGyGy(GyGiGi)^2Gy 88 100
GyGyGy(GyGiGi)^2GxGx 57 100
GyGyGy(GyGiGi)^2GxGxGx 56 100
GyGyGy(GyGiGi)^2GyGyGy 5 100
(GxGxGiGy)^2 8 100
(GxGxGiGy)^2Gx 46 100
(GxGxGiGy)^2Gy 45 100
(GxGxGiGy)^2GxGx 94 100
(GxGxGiGy)^2GxGxGx 54 100
(GxGxGiGy)^2GyGyGy 59 100
Gx(GxGxGiGy)^2 43 100
Gx(GxGxGiGy)^2Gx 93 100
Gx(GxGxGiGy)^2Gy 43 100
Gx(GxGxGiGy)^2GxGx 62 100
Gx(GxGxGiGy)^2GxGxGx 5 100
Gx(GxGxGiGy)^2GyGyGy 57 100
Gy(GxGxGiGy)^2 68 100
Gy(GxGxGiGy)^2Gx 48 100
Gy(GxGxGiGy)^2Gy 94 100
Gy(GxGxGiGy)^2GxGx 49 100
Gy(GxGxGiGy)^2GxGxGx 64 100
Gy(GxGxGiGy)^2GyGyGy 8 100
GxGx(GxGxGiGy)^2 93 100
GxGx(GxGxGiGy)^2Gx 48 100
GxGx(GxGxGiGy)^2Gy 41 100
GxGx(GxGxGiGy)^2GxGx 14 100
GxGx(GxGxGiGy)^2GxGxGx 47 100
GxGx(GxGxGiGy)^2GyGyGy 64 100
GxGxGx(GxGxGiGy)^2 51 100
GxGxGx(GxGxGiGy)^2Gx 8 100
GxGxGx(GxGxGiGy)^2Gy 63 100
GxGxGx(GxGxGiGy)^2GxGx 48 100
GxGxGx(GxGxGiGy)^2GxGxGx 91 100
GxGxGx(GxGxGiGy)^2GyGyGy 51 100
GyGyGy(GxGxGiGy)^2 52 100
GyGyGy(GxGxGiGy)^2Gx 48 100
GyGyGy(GxGxGiGy)^2Gy 2 100
GyGyGy(GxGxGiGy)^2GxGx 56 100
GyGyGy(GxGxGiGy)^2GxGxGx 46 100
GyGyGy(GxGxGiGy)^2GyGyGy 94 100
(GxGyGyGi)^2 4 100
(GxGyGyGi)^2Gx 50 100
(GxGyGyGi)^2Gy 47 100
(GxGyGyGi)^2GxGx 93 100
(GxGyGyGi)^2GxGxGx 51 100
(GxGyGyGi)^2GyGyGy 38 100
Gx(GxGyGyGi)^2 45 100
Gx(GxGyGyGi)^2Gx 89 100
Gx(GxGyGyGi)^2Gy 49 100
Gx(GxGyGyGi)^2GxGx 64 100
Gx(GxGyGyGi)^2GxGxGx 8 100
Gx(GxGyGyGi)^2GyGyGy 38 100
Gy(GxGyGyGi)^2 56 100
Gy(GxGyGyGi)^2Gx 73 100
Gy(GxGyGyGi)^2Gy 92 100
Gy(GxGyGyGi)^2GxGx 57 100
Gy(GxGyGyGi)^2GxGxGx 49 100
Gy(GxGyGyGi)^2GyGyGy 9 100
GxGx(GxGyGyGi)^2 93 100
GxGx(GxGyGyGi)^2Gx 38 100
GxGx(GxGyGyGi)^2Gy 55 100
GxGx(GxGyGyGi)^2GxGx 16 100
GxGx(GxGyGyGi)^2GxGxGx 47 100
GxGx(GxGyGyGi)^2GyGyGy 64 100
GxGxGx(GxGyGyGi)^2 67 100
GxGxGx(GxGyGyGi)^2Gx 2 100
GxGxGx(GxGyGyGi)^2Gy 53 100
GxGxGx(GxGyGyGi)^2GxGx 58 100
GxGxGx(GxGyGyGi)^2GxGxGx 95 100
GxGxGx(GxGyGyGi)^2GyGyGy 50 100
GyGyGy(GxGyGyGi)^2 53 100
GyGyGy(GxGyGyGi)^2Gx 54 100
GyGyGy(GxGyGyGi)^2Gy 9 100
GyGyGy(GxGyGyGi)^2GxGx 53 100
GyGyGy(GxGyGyGi)^2GxGxGx 51 100
GyGyGy(GxGyGyGi)^2GyGyGy 96 100
(GxGxGyGxGyGy)^1Gx 54 100
(GxGxGyGxGyGy)^1Gy 93 100
(GxGxGyGxGyGy)^1GxGx 48 100
(GxGxGyGxGyGy)^1GxGxGx 63 100
(GxGxGyGxGyGy)^1GyGyGy 5 100
Gx(GxGxGyGxGyGy)^1Gx 64 100
Gx(GxGxGyGxGyGy)^1Gy 59 100
Gx(GxGxGyGxGyGy)^1GxGx 7 100
Gx(GxGxGyGxGyGy)^1GxGxGx 60 100
Gx(GxGxGyGxGyGy)^1GyGyGy 55 100
Gy(GxGxGyGxGyGy)^1 40 100
Gy(GxGxGyGxGyGy)^1Gx 8 100
Gy(GxGxGyGxGyGy)^1Gy 65 100
Gy(GxGxGyGxGyGy)^1GxGx 44 100
Gy(GxGxGyGxGyGy)^1GxGxGx 90 100
Gy(GxGxGyGxGyGy)^1GyGyGy 53 100
GxGx(GxGxGyGxGyGy)^1Gx 51 100
GxGx(GxGxGyGxGyGy)^1Gy 6 100
GxGx(GxGxGyGxGyGy)^1GxGx 51 100
GxGx(GxGxGyGxGyGy)^1GxGxGx 52 100
GxGx(GxGxGyGxGyGy)^1GyGyGy 91 100
GxGxGx(GxGxGyGxGyGy)^1 3 100
GxGxGx(GxGxGyGxGyGy)^1Gx 55 100
GxGxGx(GxGxGyGxGyGy)^1Gy 40 100
GxGxGx(GxGxGyGxGyGy)^1GxGx 97 100
GxGxGx(GxGxGyGxGyGy)^1GxGxGx 49 100
GxGxGx(GxGxGyGxGyGy)^1GyGyGy 53 100
GyGyGy(GxGxGyGxGyGy)^1 55 100
GyGyGy(GxGxGyGxGyGy)^1Gx 93 100
GyGyGy(GxGxGyGxGyGy)^1Gy 47 100
GyGyGy(GxGxGyGxGyGy)^1GxGx 54 100
GyGyGy(GxGxGyGxGyGy)^1GxGxGx 5 100
GyGyGy(GxGxGyGxGyGy)^1GyGyGy 49 100
(Gx)^16 5 100
(Gx)^16Gx 62 100
(Gx)^16Gy 62 100
(Gx)^16GxGx 95 100
(Gx)^16GxGxGx 60 100
(Gx)^16GyGyGy 56 100
Gx(Gx)^16Gy 57 100
Gx(Gx)^16GxGxGx 6 100
Gx(Gx)^16GyGyGy 46 100
Gy(Gx)^16 57 100
Gy(Gx)^16Gx 49 100
Gy(Gx)^16Gy 93 100
Gy(Gx)^16GxGx 40 100
Gy(Gx)^16GxGxGx 50 100
Gy(Gx)^16GyGyGy 8 100
GxGx(Gx)^16Gy 49 100
GxGx(Gx)^16GxGxGx 49 100
GxGx(Gx)^16GyGyGy 57 100
GxGxGx(Gx)^16Gy 49 100
GxGxGx(Gx)^16GxGxGx 93 100
GxGxGx(Gx)^16GyGyGy 50 100
GyGyGy(Gx)^16 52 100
GyGyGy(Gx)^16Gx 61 100
GyGyGy(Gx)^16Gy 7 100
GyGyGy(Gx)^16GxGx 55 100
GyGyGy(Gx)^16GxGxGx 51 100
GyGyGy(Gx)^16GyGyGy 94 100
(Gy)^16 1 100
(Gy)^16Gx 41 100
(Gy)^16Gy 55 100
(Gy)^16GxGx 93 100
(Gy)^16GxGxGx 56 100
(Gy)^16GyGyGy 43 100
Gx(Gy)^16 54 100
Gx(Gy)^16Gx 95 100
Gx(Gy)^16Gy 56 100
Gx(Gy)^16GxGx 49 100
Gx(Gy)^16GxGxGx 5 100
Gx(Gy)^16GyGyGy 47 100
Gy(Gy)^16Gx 47 100
Gy(Gy)^16Gy 93 100
Gy(Gy)^16GxGx 55 100
Gy(Gy)^16GxGxGx 49 100
Gy(Gy)^16GyGyGy 18 100
GxGx(Gy)^16 91 100
GxGx(Gy)^16Gx 43 100
GxGx(Gy)^16Gy 56 100
GxGx(Gy)^16GxGx 3 100
GxGx(Gy)^16GxGxGx 49 100
GxGx(Gy)^16GyGyGy 53 100
GxGxGx(Gy)^16 48 100
GxGxGx(Gy)^16Gx 7 100
GxGxGx(Gy)^16Gy 53 100
GxGxGx(Gy)^16GxGx 54 100
GxGxGx(Gy)^16GxGxGx 93 100
GxGxGx(Gy)^16GyGyGy 48 100
GyGyGy(Gy)^16Gx 52 100
GyGyGy(Gy)^16GxGx 60 100
GyGyGy(Gy)^16GxGxGx 36 100
GyGyGy(Gy)^16GyGyGy 97 100
(Gi)^16 8 100
(Gi)^16Gx 54 100
(Gi)^16Gy 50 100
(Gi)^16GxGx 93 100
(Gi)^16GxGxGx 50 100
(Gi)^16GyGyGy 64 100
Gx(Gi)^16 48 100
Gx(Gi)^16Gx 54 100
Gx(Gi)^16Gy 61 100
Gx(Gi)^16GxGx 62 100
Gx(Gi)^16GxGxGx 12 100
Gx(Gi)^16GyGyGy 69 100
Gy(Gi)^16 52 100
Gy(Gi)^16Gx 45 100
Gy(Gi)^16Gy 12 100
Gy(Gi)^16GxGx 61 100
Gy(Gi)^16GxGxGx 72 100
Gy(Gi)^16GyGyGy 86 100
GxGx(Gi)^16 96 100
GxGx(Gi)^16Gx 54 100
GxGx(Gi)^16Gy 54 100
GxGx(Gi)^16GxGx 13 100
GxGx(Gi)^16GxGxGx 47 100
GxGx(Gi)^16GyGyGy 53 100
GxGxGx(Gi)^16 53 100
GxGxGx(Gi)^16Gx 17 100
GxGxGx(Gi)^16Gy 50 100
GxGxGx(Gi)^16GxGx 49 100
GxGxGx(Gi)^16GxGxGx 90 100
GxGxGx(Gi)^16GyGyGy 74 100
GyGyGy(Gi)^16 53 100
GyGyGy(Gi)^16Gx 60 100
GyGyGy(Gi)^16Gy 20 100
GyGyGy(Gi)^16GxGx 49 100
GyGyGy(Gi)^16GxGxGx 93 100
GyGyGy(Gi)^16GyGyGy 89 100
(GxGy)^8 35 100
(GxGy)^8Gx 53 100
(GxGy)^8Gy 10 100
(GxGy)^8GxGx 48 100
(GxGy)^8GxGxGx 53 100
(GxGy)^8GyGyGy 92 100
Gx(GxGy)^8 8 100
Gx(GxGy)^8Gx 69 100
Gx(GxGy)^8Gy 41 100
Gx(GxGy)^8GxGx 94 100
Gx(GxGy)^8GxGxGx 45 100
Gx(GxGy)^8GyGyGy 31 100
Gy(GxGy)^8 46 100
Gy(GxGy)^8Gx 16 100
Gy(GxGy)^8Gy 64 100
Gy(GxGy)^8GxGx 60 100
Gy(GxGy)^8GxGxGx 97 100
Gy(GxGy)^8GyGyGy 42 100
GxGx(GxGy)^8 66 100
GxGx(GxGy)^8Gx 48 100
GxGx(GxGy)^8Gy 86 100
GxGx(GxGy)^8GxGx 34 100
GxGx(GxGy)^8GxGxGx 55 100
GxGx(GxGy)^8GyGyGy 5 100
GxGxGx(GxGy)^8 91 100
GxGxGx(GxGy)^8Gx 57 100
GxGxGx(GxGy)^8Gy 57 100
GxGxGx(GxGy)^8GxGx 8 100
GxGxGx(GxGy)^8GxGxGx 69 100
GxGxGx(GxGy)^8GyGyGy 56 100
GyGyGy(GxGy)^8 72 100
GyGyGy(GxGy)^8Gx 91 100
GyGyGy(GxGy)^8Gy 55 100
GyGyGy(GxGy)^8GxGx 47 100
GyGyGy(GxGy)^8GxGxGx 7 100
GyGyGy(GxGy)^8GyGyGy 53 100
(GxGyGi)^5 40 100
(GxGyGi)^5Gx 57 100
(GxGyGi)^5Gy 10 100
(GxGyGi)^5GxGx 53 100
(GxGyGi)^5GxGxGx 60 100
(GxGyGi)^5GyGyGy 93 100
Gx(GxGyGi)^5 11 100
Gx(GxGyGi)^5Gx 52 100
Gx(GxGyGi)^5Gy 51 100
Gx(GxGyGi)^5GxGx 92 100
Gx(GxGyGi)^5GxGxGx 58 100
Gx(GxGyGi)^5GyGyGy 65 100
Gy(GxGyGi)^5 48 100
Gy(GxGyGi)^5Gx 10 100
Gy(GxGyGi)^5Gy 51 100
Gy(GxGyGi)^5GxGx 56 100
Gy(GxGyGi)^5GxGxGx 87 100
Gy(GxGyGi)^5GyGyGy 55 100
GxGx(GxGyGi)^5 37 100
GxGx(GxGyGi)^5Gx 31 100
GxGx(GxGyGi)^5Gy 82 100
GxGx(GxGyGi)^5GxGx 69 100
GxGx(GxGyGi)^5GxGxGx 57 100
GxGx(GxGyGi)^5GyGyGy 21 100
GxGxGx(GxGyGi)^5 95 100
GxGxGx(GxGyGi)^5Gx 55 100
GxGxGx(GxGyGi)^5Gy 57 100
GxGxGx(GxGyGi)^5GxGx 9 100
GxGxGx(GxGyGi)^5GxGxGx 48 100
GxGxGx(GxGyGi)^5GyGyGy 42 100
GyGyGy(GxGyGi)^5 51 100
GyGyGy(GxGyGi)^5Gx 94 100
GyGyGy(GxGyGi)^5Gy 48 100
GyGyGy(GxGyGi)^5GxGx 40 100
GyGyGy(GxGyGi)^5GxGxGx 9 100
GyGyGy(GxGyGi)^5GyGyGy 46 100
(GxGiGy)^5 43 100
(GxGiGy)^5Gx 63 100
(GxGiGy)^5Gy 7 100
(GxGiGy)^5GxGx 54 100
(GxGiGy)^5GxGxGx 45 100
(GxGiGy)^5GyGyGy 97 100
Gx(GxGiGy)^5 9 100
Gx(GxGiGy)^5Gx 47 100
Gx(GxGiGy)^5Gy 51 100
Gx(GxGiGy)^5GxGx 89 100
Gx(GxGiGy)^5GxGxGx 60 100
Gx(GxGiGy)^5GyGyGy 54 100
Gy(GxGiGy)^5 55 100
Gy(GxGiGy)^5Gx 34 100
Gy(GxGiGy)^5Gy 74 100
Gy(GxGiGy)^5GxGx 54 100
Gy(GxGiGy)^5GxGxGx 86 100
Gy(GxGiGy)^5GyGyGy 62 100
GxGx(GxGiGy)^5 70 100
GxGx(GxGiGy)^5Gx 65 100
GxGx(GxGiGy)^5Gy 97 100
GxGx(GxGiGy)^5GxGx 52 100
GxGx(GxGiGy)^5GxGxGx 57 100
GxGx(GxGiGy)^5GyGyGy 5 100
GxGxGx(GxGiGy)^5 99 100
GxGxGx(GxGiGy)^5Gx 56 100
GxGxGx(GxGiGy)^5Gy 56 100
GxGxGx(GxGiGy)^5GxGx 28 100
GxGxGx(GxGiGy)^5GxGxGx 48 100
GxGxGx(GxGiGy)^5GyGyGy 43 100
GyGyGy(GxGiGy)^5 42 100
GyGyGy(GxGiGy)^5Gx 96 100
GyGyGy(GxGiGy)^5Gy 50 100
GyGyGy(GxGiGy)^5GxGx 66 100
GyGyGy(GxGiGy)^5GxGxGx 8 100
GyGyGy(GxGiGy)^5GyGyGy 52 100
(GxGiGi)^5 47 100
(GxGiGi)^5Gx 87 100
(GxGiGi)^5Gy 86 100
(GxGiGi)^5GxGx 43 100
(GxGiGi)^5GxGxGx 9 100
(GxGiGi)^5GyGyGy 56 100
Gx(GxGiGi)^5 90 100
Gx(GxGiGi)^5Gx 56 100
Gx(GxGiGi)^5Gy 55 100
Gx(GxGiGi)^5GxGx 4 100
Gx(GxGiGi)^5GxGxGx 53 100
Gx(GxGiGi)^5GyGyGy 51 100
Gy(GxGiGi)^5 57 100
Gy(GxGiGi)^5Gx 81 100
Gy(GxGiGi)^5Gy 98 100
Gy(GxGiGi)^5GxGx 60 100
Gy(GxGiGi)^5GxGxGx 69 100
Gy(GxGiGi)^5GyGyGy 5 100
GxGx(GxGiGi)^5 64 100
GxGx(GxGiGi)^5Gx 13 100
GxGx(GxGiGi)^5Gy 72 100
GxGx(GxGiGi)^5GxGx 55 100
GxGx(GxGiGi)^5GxGxGx 96 100
GxGx(GxGiGi)^5GyGyGy 52 100
GxGxGx(GxGiGi)^5 8 100
GxGxGx(GxGiGi)^5Gx 48 100
GxGxGx(GxGiGi)^5Gy 47 100
GxGxGx(GxGiGi)^5GxGx 92 100
GxGxGx(GxGiGi)^5GxGxGx 48 100
GxGxGx(GxGiGi)^5GyGyGy 53 100
GyGyGy(GxGiGi)^5 53 100
GyGyGy(GxGiGi)^5Gx 46 100
GyGyGy(GxGiGi)^5Gy 5 100
GyGyGy(GxGiGi)^5GxGx 20 100
GyGyGy(GxGiGi)^5GxGxGx 59 100
GyGyGy(GxGiGi)^5GyGyGy 93 100
(GyGiGi)^5 79 100
(GyGiGi)^5Gx 57 100
(GyGiGi)^5Gy 94 100
(GyGiGi)^5GxGx 54 100
(GyGiGi)^5GxGxGx 31 100
(GyGiGi)^5GyGyGy 3 100
Gx(GyGiGi)^5 53 100
Gx(GyGiGi)^5Gx 96 100
Gx(GyGiGi)^5Gy 61 100
Gx(GyGiGi)^5GxGx 46 100
Gx(GyGiGi)^5GxGxGx 13 100
Gx(GyGiGi)^5GyGyGy 71 100
Gy(GyGiGi)^5 95 100
Gy(GyGiGi)^5Gx 40 100
Gy(GyGiGi)^5Gy 50 100
Gy(GyGiGi)^5GxGx 10 100
Gy(GyGiGi)^5GxGxGx 48 100
Gy(GyGiGi)^5GyGyGy 80 100
GxGx(GyGiGi)^5 63 100
GxGx(GyGiGi)^5Gx 56 100
GxGx(GyGiGi)^5Gy 8 100
GxGx(GyGiGi)^5GxGx 43 100
GxGx(GyGiGi)^5GxGxGx 44 100
GxGx(GyGiGi)^5GyGyGy 82 100
GxGxGx(GyGiGi)^5 62 100
GxGxGx(GyGiGi)^5Gx 12 100
GxGxGx(GyGiGi)^5Gy 67 100
GxGxGx(GyGiGi)^5GxGx 44 100
GxGxGx(GyGiGi)^5GxGxGx 86 100
GxGxGx(GyGiGi)^5GyGyGy 55 100
GyGyGy(GyGiGi)^5 7 100
GyGyGy(GyGiGi)^5Gx 58 100
GyGyGy(GyGiGi)^5Gy 66 100
GyGyGy(GyGiGi)^5GxGx 94 100
GyGyGy(GyGiGi)^5GxGxGx 43 100
GyGyGy(GyGiGi)^5GyGyGy 48 100
(GxGxGiGy)^4 6 100
(GxGxGiGy)^4Gx 48 100
(GxGxGiGy)^4Gy 42 100
(GxGxGiGy)^4GxGx 86 100
(GxGxGiGy)^4GxGxGx 45 100
(GxGxGiGy)^4GyGyGy 62 100
Gx(GxGxGiGy)^4 74 100
Gx(GxGxGiGy)^4Gx 93 100
Gx(GxGxGiGy)^4Gy 52 100
Gx(GxGxGiGy)^4GxGx 67 100
Gx(GxGxGiGy)^4GxGxGx 12 100
Gx(GxGxGiGy)^4GyGyGy 71 100
Gy(GxGxGiGy)^4 57 100
Gy(GxGxGiGy)^4Gx 49 100
Gy(GxGxGiGy)^4Gy 89 100
Gy(GxGxGiGy)^4GxGx 58 100
Gy(GxGxGiGy)^4GxGxGx 52 100
Gy(GxGxGiGy)^4GyGyGy 3 100
GxGx(GxGxGiGy)^4 94 100
GxGx(GxGxGiGy)^4Gx 70 100
GxGx(GxGxGiGy)^4Gy 52 100
GxGx(GxGxGiGy)^4GxGx 5 100
GxGx(GxGxGiGy)^4GxGxGx 38 100
GxGx(GxGxGiGy)^4GyGyGy 46 100
GxGxGx(GxGxGiGy)^4 53 100
GxGxGx(GxGxGiGy)^4Gx 29 100
GxGxGx(GxGxGiGy)^4Gy 61 100
GxGxGx(GxGxGiGy)^4GxGx 68 100
GxGxGx(GxGxGiGy)^4GxGxGx 96 100
GxGxGx(GxGxGiGy)^4GyGyGy 77 100
GyGyGy(GxGxGiGy)^4 14 100
GyGyGy(GxGxGiGy)^4Gx 60 100
GyGyGy(GxGxGiGy)^4Gy 13 100
GyGyGy(GxGxGiGy)^4GxGx 61 100
GyGyGy(GxGxGiGy)^4GxGxGx 37 100
GyGyGy(GxGxGiGy)^4GyGyGy 95 100
(GxGyGyGi)^4 16 100
(GxGyGyGi)^4Gx 55 100
(GxGyGyGi)^4Gy 39 100
(GxGyGyGi)^4GxGx 96 100
(GxGyGyGi)^4GxGxGx 58 100
(GxGyGyGi)^4GyGyGy 55 100
Gx(GxGyGyGi)^4 51 100
Gx(GxGyGyGi)^4Gx 94 100
Gx(GxGyGyGi)^4Gy 61 100
Gx(GxGyGyGi)^4GxGx 53 100
Gx(GxGyGyGi)^4GxGxGx 8 100
Gx(GxGyGyGi)^4GyGyGy 42 100
Gy(GxGyGyGi)^4 45 100
Gy(GxGyGyGi)^4Gx 54 100
Gy(GxGyGyGi)^4Gy 89 100
Gy(GxGyGyGi)^4GxGx 56 100
Gy(GxGyGyGi)^4GxGxGx 57 100
Gy(GxGyGyGi)^4GyGyGy 19 100
GxGx(GxGyGyGi)^4 92 100
GxGx(GxGyGyGi)^4Gx 47 100
GxGx(GxGyGyGi)^4Gy 34 100
GxGx(GxGyGyGi)^4GxGx 5 100
GxGx(GxGyGyGi)^4GxGxGx 41 100
GxGx(GxGyGyGi)^4GyGyGy 51 100
GxGxGx(GxGyGyGi)^4 48 100
GxGxGx(GxGyGyGi)^4Gx 4 100
GxGxGx(GxGyGyGi)^4Gy 40 100
GxGxGx(GxGyGyGi)^4GxGx 47 100
GxGxGx(GxGyGyGi)^4GxGxGx 90 100
GxGxGx(GxGyGyGi)^4GyGyGy 48 100
GyGyGy(GxGyGyGi)^4 46 100
GyGyGy(GxGyGyGi)^4Gx 47 100
GyGyGy(GxGyGyGi)^4Gy 7 100
GyGyGy(GxGyGyGi)^4GxGx 52 100
GyGyGy(GxGyGyGi)^4GxGxGx 54 100
GyGyGy(GxGyGyGi)^4GyGyGy 92 100
(GxGxGyGxGyGy)^2 48 100
(GxGxGyGxGyGy)^2Gx 4 100
(GxGxGyGxGyGy)^2Gy 59 100
(GxGxGyGxGyGy)^2GxGx 58 100
(GxGxGyGxGyGy)^2GxGxGx 96 100
(GxGxGyGxGyGy)^2GyGyGy 56 100
Gx(GxGxGyGxGyGy)^2 49 100
Gx(GxGxGyGxGyGy)^2Gx 63 100
Gx(GxGxGyGxGyGy)^2Gy 14 100
Gx(GxGxGyGxGyGy)^2GxGx 71 100
Gx(GxGxGyGxGyGy)^2GxGxGx 19 100
Gx(GxGxGyGxGyGy)^2GyGyGy 96 100
Gy(GxGxGyGxGyGy)^2 11 100
Gy(GxGxGyGxGyGy)^2Gx 51 100
Gy(GxGxGyGxGyGy)^2Gy 51 100
Gy(GxGxGyGxGyGy)^2GxGx 91 100
Gy(GxGxGyGxGyGy)^2GxGxGx 40 100
Gy(GxGxGyGxGyGy)^2GyGyGy 51 100
GxGx(GxGxGyGxGyGy)^2 46 100
GxGx(GxGxGyGxGyGy)^2Gx 61 100
GxGx(GxGxGyGxGyGy)^2Gy 40 100
GxGx(GxGxGyGxGyGy)^2GxGx 44 100
GxGx(GxGxGyGxGyGy)^2GxGxGx 9 100
GxGx(GxGxGyGxGyGy)^2GyGyGy 58 100
GxGxGx(GxGxGyGxGyGy)^2 50 100
GxGxGx(GxGxGyGxGyGy)^2Gx 59 100
GxGxGx(GxGxGyGxGyGy)^2Gy 91 100
GxGxGx(GxGxGyGxGyGy)^2GxGx 60 100
GxGxGx(GxGxGyGxGyGy)^2GxGxGx 55 100
GxGxGx(GxGxGyGxGyGy)^2GyGyGy 10 100
GyGyGy(GxGxGyGxGyGy)^2 93 100
GyGyGy(GxGxGyGxGyGy)^2Gx 57 100
GyGyGy(GxGxGyGxGyGy)^2Gy 58 100
GyGyGy(GxGxGyGxGyGy)^2GxGx 8 100
GyGyGy(GxGxGyGxGyGy)^2GxGxGx 41 100
GyGyGy(GxGxGyGxGyGy)^2GyGyGy 41 100
(Gx)^32 7 100
(Gx)^32Gx 68 100
(Gx)^32Gy 57 100
(Gx)^32GxGx 94 100
(Gx)^32GxGxGx 61 100
(Gx)^32GyGyGy 54 100
Gx(Gx)^32Gy 46 100
Gx(Gx)^32GxGxGx 6 100
Gx(Gx)^32GyGyGy 55 100
Gy(Gx)^32 56 100
Gy(Gx)^32Gx 56 100
Gy(Gx)^32Gy 91 100
Gy(Gx)^32GxGx 59 100
Gy(Gx)^32GxGxGx 56 100
Gy(Gx)^32GyGyGy 11 100
GxGx(Gx)^32Gy 60 100
GxGx(Gx)^32GxGxGx 33 100
GxGx(Gx)^32GyGyGy 57 100
GxGxGx(Gx)^32Gy 62 100
GxGxGx(Gx)^32GxGxGx 86 100
GxGxGx(Gx)^32GyGyGy 42 100
GyGyGy(Gx)^32 48 100
GyGyGy(Gx)^32Gx 65 100
GyGyGy(Gx)^32Gy 10 100
GyGyGy(Gx)^32GxGx 69 100
GyGyGy(Gx)^32GxGxGx 51 100
GyGyGy(Gx)^32GyGyGy 92 100
(Gy)^32 23 100
(Gy)^32Gx 49 100
(Gy)^32Gy 49 100
(Gy)^32GxGx 91 100
(Gy)^32GxGxGx 54 100
(Gy)^32GyGyGy 44 100
Gx(Gy)^32 48 100
Gx(Gy)^32Gx 95 100
Gx(Gy)^32Gy 48 100
Gx(Gy)^32GxGx 48 100
Gx(Gy)^32GxGxGx 8 100
Gx(Gy)^32GyGyGy 62 100
Gy(Gy)^32Gx 66 100
Gy(Gy)^32Gy 93 100
Gy(Gy)^32GxGx 45 100
Gy(Gy)^32GxGxGx 53 100
Gy(Gy)^32GyGyGy 5 100
GxGx(Gy)^32 86 100
GxGx(Gy)^32Gx 52 100
GxGx(Gy)^32Gy 39 100
GxGx(Gy)^32GxGx 8 100
GxGx(Gy)^32GxGxGx 57 100
GxGx(Gy)^32GyGyGy 61 100
GxGxGx(Gy)^32 61 100
GxGxGx(Gy)^32Gx 6 100
GxGxGx(Gy)^32Gy 48 100
GxGxGx(Gy)^32GxGx 47 100
GxGxGx(Gy)^32GxGxGx 97 100
GxGxGx(Gy)^32GyGyGy 48 100
GyGyGy(Gy)^32Gx 59 100
GyGyGy(Gy)^32GxGx 50 100
GyGyGy(Gy)^32GxGxGx 52 100
GyGyGy(Gy)^32GyGyGy 86 100
(Gi)^32 8 100
(Gi)^32Gx 56 100
(Gi)^32Gy 60 100
(Gi)^32GxGx 94 100
(Gi)^32GxGxGx 56 100
(Gi)^32GyGyGy 51 100
Gx(Gi)^32 48 100
Gx(Gi)^32Gx 36 100
Gx(Gi)^32Gy 57 100
Gx(Gi)^32GxGx 55 100
Gx(Gi)^32GxGxGx 43 100
Gx(Gi)^32GyGyGy 32 100
Gy(Gi)^32 53 100
Gy(Gi)^32Gx 42 100
Gy(Gi)^32Gy 53 100
Gy(Gi)^32GxGx 58 100
Gy(Gi)^32GxGxGx 36 100
Gy(Gi)^32GyGyGy 75 100
GxGx(Gi)^32 92 100
GxGx(Gi)^32Gx 54 100
GxGx(Gi)^32Gy 57 100
GxGx(Gi)^32GxGx 23 100
GxGx(Gi)^32GxGxGx 53 100
GxGx(Gi)^32GyGyGy 49 100
GxGxGx(Gi)^32 55 100
GxGxGx(Gi)^32Gx 28 100
GxGxGx(Gi)^32Gy 29 100
GxGxGx(Gi)^32GxGx 53 100
GxGxGx(Gi)^32GxGxGx 30 100
GxGxGx(Gi)^32GyGyGy 70 100
GyGyGy(Gi)^32 51 100
GyGyGy(Gi)^32Gx 58 100
GyGyGy(Gi)^32Gy 20 100
GyGyGy(Gi)^32GxGx 63 100
GyGyGy(Gi)^32GxGxGx 77 100
GyGyGy(Gi)^32GyGyGy 32 100
(GxGy)^16 49 100
(GxGy)^16Gx 93 100
(GxGy)^16Gy 41 100
(GxGy)^16GxGx 61 100
(GxGy)^16GxGxGx 7 100
(GxGy)^16GyGyGy 51 100
Gx(GxGy)^16 37 100
Gx(GxGy)^16Gx 54 100
Gx(GxGy)^16Gy 10 100
Gx(GxGy)^16GxGx 47 100
Gx(GxGy)^16GxGxGx 48 100
Gx(GxGy)^16GyGyGy 89 100
Gy(GxGy)^16 92 100
Gy(GxGy)^16Gx 7 100
Gy(GxGy)^16Gy 53 100
Gy(GxGy)^16GxGx 44 100
Gy(GxGy)^16GxGxGx 93 100
Gy(GxGy)^16GyGyGy 55 100
GxGx(GxGy)^16 42 100
GxGx(GxGy)^16Gx 10 100
GxGx(GxGy)^16Gy 59 100
GxGx(GxGy)^16GxGx 72 100
GxGx(GxGy)^16GxGxGx 92 100
GxGx(GxGy)^16GyGyGy 34 100
GxGxGx(GxGy)^16 58 100
GxGxGx(GxGy)^16Gx 60 100
GxGxGx(GxGy)^16Gy 79 100
GxGxGx(GxGy)^16GxGx 50 100
GxGxGx(GxGy)^16GxGxGx 56 100
GxGxGx(GxGy)^16GyGyGy 11 100
GyGyGy(GxGy)^16 10 100
GyGyGy(GxGy)^16Gx 84 100
GyGyGy(GxGy)^16Gy 61 100
GyGyGy(GxGy)^16GxGx 43 100
GyGyGy(GxGy)^16GxGxGx 32 100
GyGyGy(GxGy)^16GyGyGy 46 100
(GxGyGi)^10 47 100
(GxGyGi)^10Gx 58 100
(GxGyGi)^10Gy 21 100
(GxGyGi)^10GxGx 48 100
(GxGyGi)^10GxGxGx 8 100
(GxGyGi)^10GyGyGy 39 100
Gx(GxGyGi)^10 50 100
Gx(GxGyGi)^10Gx 75 100
Gx(GxGyGi)^10Gy 22 100
Gx(GxGyGi)^10GxGx 48 100
Gx(GxGyGi)^10GxGxGx 46 100
Gx(GxGyGi)^10GyGyGy 86 100
Gy(GxGyGi)^10 95 100
Gy(GxGyGi)^10Gx 60 100
Gy(GxGyGi)^10Gy 73 100
Gy(GxGyGi)^10GxGx 6 100
Gy(GxGyGi)^10GxGxGx 72 100
Gy(GxGyGi)^10GyGyGy 39 100
GxGx(GxGyGi)^10 54 100
GxGx(GxGyGi)^10Gx 6 100
GxGx(GxGyGi)^10Gy 33 100
GxGx(GxGyGi)^10GxGx 71 100
GxGx(GxGyGi)^10GxGxGx 87 100
GxGx(GxGyGi)^10GyGyGy 51 100
GxGxGx(GxGyGi)^10 48 100
GxGxGx(GxGyGi)^10Gx 49 100
GxGxGx(GxGyGi)^10Gy 31 100
GxGxGx(GxGyGi)^10GxGx 54 100
GxGxGx(GxGyGi)^10GxGxGx 60 100
GxGxGx(GxGyGi)^10GyGyGy 26 100
GyGyGy(GxGyGi)^10 7 100
GyGyGy(GxGyGi)^10Gx 60 100
GyGyGy(GxGyGi)^10Gy 37 100
GyGyGy(GxGyGi)^10GxGx 93 100
GyGyGy(GxGyGi)^10GxGxGx 53 100
GyGyGy(GxGyGi)^10GyGyGy 65 100
(GxGiGy)^10 34 100
(GxGiGy)^10Gx 44 100
(GxGiGy)^10Gy 53 100
(GxGiGy)^10GxGx 38 100
(GxGiGy)^10GxGxGx 12 100
(GxGiGy)^10GyGyGy 56 100
Gx(GxGiGy)^10 56 100
Gx(GxGiGy)^10Gx 49 100
Gx(GxGiGy)^10Gy 5 100
Gx(GxGiGy)^10GxGx 50 100
Gx(GxGiGy)^10GxGxGx 31 100
Gx(GxGiGy)^10GyGyGy 91 100
Gy(GxGiGy)^10 88 100
Gy(GxGiGy)^10Gx 23 100
Gy(GxGiGy)^10Gy 55 100
Gy(GxGiGy)^10GxGx 25 100
Gy(GxGiGy)^10GxGxGx 58 100
Gy(GxGiGy)^10GyGyGy 59 100
GxGx(GxGiGy)^10 56 100
GxGx(GxGiGy)^10Gx 19 100
GxGx(GxGiGy)^10Gy 68 100
GxGx(GxGiGy)^10GxGx 47 100
GxGx(GxGiGy)^10GxGxGx 83 100
GxGx(GxGiGy)^10GyGyGy 65 100
GxGxGx(GxGiGy)^10 58 100
GxGxGx(GxGiGy)^10Gx 32 100
GxGxGx(GxGiGy)^10Gy 93 100
GxGxGx(GxGiGy)^10GxGx 66 100
GxGxGx(GxGiGy)^10GxGxGx 51 100
GxGxGx(GxGiGy)^10GyGyGy 6 100
GyGyGy(GxGiGy)^10 22 100
GyGyGy(GxGiGy)^10Gx 65 100
GyGyGy(GxGiGy)^10Gy 54 100
GyGyGy(GxGiGy)^10GxGx 54 100
GyGyGy(GxGiGy)^10GxGxGx 76 100
GyGyGy(GxGiGy)^10GyGyGy 55 100
(GxGiGi)^10 80 100
(GxGiGi)^10Gx 11 100
(GxGiGi)^10Gy 57 100
(GxGiGi)^10GxGx 23 100
(GxGiGi)^10GxGxGx 86 100
(GxGiGi)^10GyGyGy 45 100
Gx(GxGiGi)^10 17 100
Gx(GxGiGi)^10Gx 17 100
Gx(GxGiGi)^10Gy 48 100
Gx(GxGiGi)^10GxGx 90 100
Gx(GxGiGi)^10GxGxGx 94 100
Gx(GxGiGi)^10GyGyGy 51 100
Gy(GxGiGi)^10 45 100
Gy(GxGiGi)^10Gx 39 100
Gy(GxGiGi)^10Gy 92 100
Gy(GxGiGi)^10GxGx 47 100
Gy(GxGiGi)^10GxGxGx 52 100
Gy(GxGiGi)^10GyGyGy 12 100
GxGx(GxGiGi)^10 29 100
GxGx(GxGiGi)^10Gx 80 100
GxGx(GxGiGi)^10Gy 49 100
GxGx(GxGiGi)^10GxGx 95 100
GxGx(GxGiGi)^10GxGxGx 63 100
GxGx(GxGiGi)^10GyGyGy 52 100
GxGxGx(GxGiGi)^10 51 100
GxGxGx(GxGiGi)^10Gx 95 100
GxGxGx(GxGiGi)^10Gy 58 100
GxGxGx(GxGiGi)^10GxGx 45 100
GxGxGx(GxGiGi)^10GxGxGx 7 100
GxGxGx(GxGiGi)^10GyGyGy 42 100
GyGyGy(GxGiGi)^10 41 100
GyGyGy(GxGiGi)^10Gx 55 100
GyGyGy(GxGiGi)^10Gy 19 100
GyGyGy(GxGiGi)^10GxGx 38 100
GyGyGy(GxGiGi)^10GxGxGx 55 100
GyGyGy(GxGiGi)^10GyGyGy 91 100
(GyGiGi)^10 98 100
(GyGiGi)^10Gx 50 100
(GyGiGi)^10Gy 55 100
(GyGiGi)^10GxGx 24 100
(GyGiGi)^10GxGxGx 55 100
(GyGiGi)^10GyGyGy 68 100
Gx(GyGiGi)^10 52 100
Gx(GyGiGi)^10Gx 98 100
Gx(GyGiGi)^10Gy 48 100
Gx(GyGiGi)^10GxGx 57 100
Gx(GyGiGi)^10GxGxGx 5 100
Gx(GyGiGi)^10GyGyGy 49 100
Gy(GyGiGi)^10 27 100
Gy(GyGiGi)^10Gx 46 100
Gy(GyGiGi)^10Gy 13 100
Gy(GyGiGi)^10GxGx 82 100
Gy(GyGiGi)^10GxGxGx 56 100
Gy(GyGiGi)^10GyGyGy 78 100
GxGx(GyGiGi)^10 15 100
GxGx(GyGiGi)^10Gx 63 100
GxGx(GyGiGi)^10Gy 58 100
GxGx(GyGiGi)^10GxGx 92 100
GxGx(GyGiGi)^10GxGxGx 50 100
GxGx(GyGiGi)^10GyGyGy 18 100
GxGxGx(GyGiGi)^10 27 100
GxGxGx(GyGiGi)^10Gx 5 100
GxGxGx(GyGiGi)^10Gy 54 100
GxGxGx(GyGiGi)^10GxGx 80 100
GxGxGx(GyGiGi)^10GxGxGx 81 100
GxGxGx(GyGiGi)^10GyGyGy 44 100
GyGyGy(GyGiGi)^10 46 100
GyGyGy(GyGiGi)^10Gx 26 100
GyGyGy(GyGiGi)^10Gy 46 100
GyGyGy(GyGiGi)^10GxGx 32 100
GyGyGy(GyGiGi)^10GxGxGx 61 100
GyGyGy(GyGiGi)^10GyGyGy 37 100
(GxGxGiGy)^8 15 100
(GxGxGiGy)^8Gx 72 100
(GxGxGiGy)^8Gy 49 100
(GxGxGiGy)^8GxGx 96 100
(GxGxGiGy)^8GxGxGx 25 100
(GxGxGiGy)^8GyGyGy 56 100
Gx(GxGxGiGy)^8 65 100
Gx(GxGxGiGy)^8Gx 90 100
Gx(GxGxGiGy)^8Gy 61 100
Gx(GxGxGiGy)^8GxGx 41 100
Gx(GxGxGiGy)^8GxGxGx 6 100
Gx(GxGxGiGy)^8GyGyGy 47 100
Gy(GxGxGiGy)^8 57 100
Gy(GxGxGiGy)^8Gx 31 100
Gy(GxGxGiGy)^8Gy 90 100
Gy(GxGxGiGy)^8GxGx 53 100
Gy(GxGxGiGy)^8GxGxGx 51 100
Gy(GxGxGiGy)^8GyGyGy 22 100
GxGx(GxGxGiGy)^8 93 100
GxGx(GxGxGiGy)^8Gx 53 100
GxGx(GxGxGiGy)^8Gy 49 100
GxGx(GxGxGiGy)^8GxGx 27 100
GxGx(GxGxGiGy)^8GxGxGx 57 100
GxGx(GxGxGiGy)^8GyGyGy 58 100
GxGxGx(GxGxGiGy)^8 26 100
GxGxGx(GxGxGiGy)^8Gx 12 100
GxGxGx(GxGxGiGy)^8Gy 80 100
GxGxGx(GxGxGiGy)^8GxGx 39 100
GxGxGx(GxGxGiGy)^8GxGxGx 80 100
GxGxGx(GxGxGiGy)^8GyGyGy 25 100
GyGyGy(GxGxGiGy)^8 46 100
GyGyGy(GxGxGiGy)^8Gx 68 100
GyGyGy(GxGxGiGy)^8Gy 6 100
GyGyGy(GxGxGiGy)^8GxGx 56 100
GyGyGy(GxGxGiGy)^8GxGxGx 41 100
GyGyGy(GxGxGiGy)^8GyGyGy 94 100
(GxGyGyGi)^8 6 100
(GxGyGyGi)^8Gx 52 100
(GxGyGyGi)^8Gy 48 100
(GxGyGyGi)^8GxGx 94 100
(GxGyGyGi)^8GxGxGx 60 100
(GxGyGyGi)^8GyGyGy 52 100
Gx(GxGyGyGi)^8 51 100
Gx(GxGyGyGi)^8Gx 92 100
Gx(GxGyGyGi)^8Gy 53 100
Gx(GxGyGyGi)^8GxGx 62 100
Gx(GxGyGyGi)^8GxGxGx 13 100
Gx(GxGyGyGi)^8GyGyGy 44 100
Gy(GxGyGyGi)^8 67 100
Gy(GxGyGyGi)^8Gx 21 100
Gy(GxGyGyGi)^8Gy 93 100
Gy(GxGyGyGi)^8GxGx 59 100
Gy(GxGyGyGi)^8GxGxGx 49 100
Gy(GxGyGyGi)^8GyGyGy 72 100
GxGx(GxGyGyGi)^8 71 100
GxGx(GxGyGyGi)^8Gx 61 100
GxGx(GxGyGyGi)^8Gy 33 100
GxGx(GxGyGyGi)^8GxGx 24 100
GxGx(GxGyGyGi)^8GxGxGx 63 100
GxGx(GxGyGyGi)^8GyGyGy 29 100
GxGxGx(GxGyGyGi)^8 55 100
GxGxGx(GxGyGyGi)^8Gx 8 100
GxGxGx(GxGyGyGi)^8Gy 52 100
GxGxGx(GxGyGyGi)^8GxGx 45 100
GxGxGx(GxGyGyGi)^8GxGxGx 80 100
GxGxGx(GxGyGyGi)^8GyGyGy 55 100
GyGyGy(GxGyGyGi)^8 32 100
GyGyGy(GxGyGyGi)^8Gx 24 100
GyGyGy(GxGyGyGi)^8Gy 6 100
GyGyGy(GxGyGyGi)^8GxGx 74 100
GyGyGy(GxGyGyGi)^8GxGxGx 35 100
GyGyGy(GxGyGyGi)^8GyGyGy 90 100
(GxGxGyGxGyGy)^5 40 100
(GxGxGyGxGyGy)^5Gx 8 100
(GxGxGyGxGyGy)^5Gy 58 100
(GxGxGyGxGyGy)^5GxGx 54 100
(GxGxGyGxGyGy)^5GxGxGx 96 100
(GxGxGyGxGyGy)^5GyGyGy 40 100
Gx(GxGxGyGxGyGy)^5 57 100
Gx(GxGxGyGxGyGy)^5Gx 48 100
Gx(GxGxGyGxGyGy)^5Gy 6 100
Gx(GxGxGyGxGyGy)^5GxGx 56 100
Gx(GxGxGyGxGyGy)^5GxGxGx 52 100
Gx(GxGxGyGxGyGy)^5GyGyGy 95 100
Gy(GxGxGyGxGyGy)^5 2 100
Gy(GxGxGyGxGyGy)^5Gx 54 100
Gy(GxGxGyGxGyGy)^5Gy 62 100
Gy(GxGxGyGxGyGy)^5GxGx 86 100
Gy(GxGxGyGxGyGy)^5GxGxGx 47 100
Gy(GxGxGyGxGyGy)^5GyGyGy 48 100
GxGx(GxGxGyGxGyGy)^5 38 100
GxGx(GxGxGyGxGyGy)^5Gx 89 100
GxGx(GxGxGyGxGyGy)^5Gy 54 100
GxGx(GxGxGyGxGyGy)^5GxGx 54 100
GxGx(GxGxGyGxGyGy)^5GxGxGx 13 100
GxGx(GxGxGyGxGyGy)^5GyGyGy 41 100
GxGxGx(GxGxGyGxGyGy)^5 47 100
GxGxGx(GxGxGyGxGyGy)^5Gx 58 100
GxGxGx(GxGxGyGxGyGy)^5Gy 90 100
GxGxGx(GxGxGyGxGyGy)^5GxGx 62 100
GxGxGx(GxGxGyGxGyGy)^5GxGxGx 48 100
GxGxGx(GxGxGyGxGyGy)^5GyGyGy 8 100
GyGyGy(GxGxGyGxGyGy)^5 89 100
GyGyGy(GxGxGyGxGyGy)^5Gx 51 100
GyGyGy(GxGxGyGxGyGy)^5Gy 63 100
GyGyGy(GxGxGyGxGyGy)^5GxGx 9 100
GyGyGy(GxGxGyGxGyGy)^5GxGxGx 37 100
GyGyGy(GxGxGyGxGyGy)^5GyGyGy 45 100
(Gx)^64 11 100
(Gx)^64Gx 77 100
(Gx)^64Gy 46 100
(Gx)^64GxGx 93 100
(Gx)^64GxGxGx 33 100
(Gx)^64GyGyGy 46 100
Gx(Gx)^64Gy 37 100
Gx(Gx)^64GxGxGx 12 100
Gx(Gx)^64GyGyGy 60 100
Gy(Gx)^64 49 100
Gy(Gx)^64Gx 51 100
Gy(Gx)^64Gy 77 100
Gy(Gx)^64GxGx 54 100
Gy(Gx)^64GxGxGx 44 100
Gy(Gx)^64GyGyGy 3 100
GxGx(Gx)^64Gy 54 100
GxGx(Gx)^64GxGxGx 59 100
GxGx(Gx)^64GyGyGy 34 100
GxGxGx(Gx)^64Gy 55 100
GxGxGx(Gx)^64GxGxGx 95 100
GxGxGx(Gx)^64GyGyGy 58 100
GyGyGy(Gx)^64 60 100
GyGyGy(Gx)^64Gx 53 100
GyGyGy(Gx)^64Gy 9 100
GyGyGy(Gx)^64GxGx 59 100
GyGyGy(Gx)^64GxGxGx 46 100
GyGyGy(Gx)^64GyGyGy 97 100
(Gy)^64 3 100
(Gy)^64Gx 48 100
(Gy)^64Gy 56 100
(Gy)^64GxGx 93 100
(Gy)^64GxGxGx 59 100
(Gy)^64GyGyGy 55 100
Gx(Gy)^64 47 100
Gx(Gy)^64Gx 97 100
Gx(Gy)^64Gy 54 100
Gx(Gy)^64GxGx 58 100
Gx(Gy)^64GxGxGx 4 100
Gx(Gy)^64GyGyGy 61 100
Gy(Gy)^64Gx 40 100
Gy(Gy)^64Gy 88 100
Gy(Gy)^64GxGx 33 100
Gy(Gy)^64GxGxGx 66 100
Gy(Gy)^64GyGyGy 17 100
GxGx(Gy)^64 95 100
GxGx(Gy)^64Gx 56 100
GxGx(Gy)^64Gy 20 100
GxGx(Gy)^64GxGx 12 100
GxGx(Gy)^64GxGxGx 51 100
GxGx(Gy)^64GyGyGy 72 100
GxGxGx(Gy)^64 43 100
GxGxGx(Gy)^64Gx 5 100
GxGxGx(Gy)^64Gy 60 100
GxGxGx(Gy)^64GxGx 47 100
GxGxGx(Gy)^64GxGxGx 93 100
GxGxGx(Gy)^64GyGyGy 52 100
GyGyGy(Gy)^64Gx 56 100
GyGyGy(Gy)^64GxGx 95 100
GyGyGy(Gy)^64GxGxGx 52 100
GyGyGy(Gy)^64GyGyGy 85 100
(Gi)^64 5 100
(Gi)^64Gx 60 100
(Gi)^64Gy 51 100
(Gi)^64GxGx 93 100
(Gi)^64GxGxGx 51 100
(Gi)^64GyGyGy 57 100
Gx(Gi)^64 52 100
Gx(Gi)^64Gx 48 100
Gx(Gi)^64Gy 57 100
Gx(Gi)^64GxGx 59 100
Gx(Gi)^64GxGxGx 59 100
Gx(Gi)^64GyGyGy 42 100
Gy(Gi)^64 53 100
Gy(Gi)^64Gx 50 100
Gy(Gi)^64Gy 58 100
Gy(Gi)^64GxGx 43 100
Gy(Gi)^64GxGxGx 58 100
Gy(Gi)^64GyGyGy 51 100
GxGx(Gi)^64 95 100
GxGx(Gi)^64Gx 55 100
GxGx(Gi)^64Gy 60 100
GxGx(Gi)^64GxGx 12 100
GxGx(Gi)^64GxGxGx 48 100
GxGx(Gi)^64GyGyGy 53 100
GxGxGx(Gi)^64 64 100
GxGxGx(Gi)^64Gx 59 100
GxGxGx(Gi)^64Gy 56 100
GxGxGx(Gi)^64GxGx 55 100
GxGxGx(Gi)^64GxGxGx 51 100
GxGxGx(Gi)^64GyGyGy 64 100
GyGyGy(Gi)^64 51 100
GyGyGy(Gi)^64Gx 62 100
GyGyGy(Gi)^64Gy 55 100
GyGyGy(Gi)^64GxGx 51 100
GyGyGy(Gi)^64GxGxGx 47 100
GyGyGy(Gi)^64GyGyGy 51 100
(GxGy)^32 59 100
(GxGy)^32Gx 56 100
(GxGy)^32Gy 12 100
(GxGy)^32GxGx 67 100
(GxGy)^32GxGxGx 59 100
(GxGy)^32GyGyGy 91 100
Gx(GxGy)^32 5 100
Gx(GxGy)^32Gx 91 100
Gx(GxGy)^32Gy 62 100
Gx(GxGy)^32GxGx 94 100
Gx(GxGy)^32GxGxGx 14 100
Gx(GxGy)^32GyGyGy 62 100
Gy(GxGy)^32 50 100
Gy(GxGy)^32Gx 14 100
Gy(GxGy)^32Gy 64 100
Gy(GxGy)^32GxGx 74 100
Gy(GxGy)^32GxGxGx 96 100
Gy(GxGy)^32GyGyGy 32 100
GxGx(GxGy)^32 88 100
GxGx(GxGy)^32Gx 55 100
GxGx(GxGy)^32Gy 95 100
GxGx(GxGy)^32GxGx 27 100
GxGx(GxGy)^32GxGxGx 54 100
GxGx(GxGy)^32GyGyGy 9 100
GxGxGx(GxGy)^32 77 100
GxGxGx(GxGy)^32Gx 50 100
GxGxGx(GxGy)^32Gy 55 100
GxGxGx(GxGy)^32GxGx 4 100
GxGxGx(GxGy)^32GxGxGx 57 100
GxGxGx(GxGy)^32GyGyGy 74 100
GyGyGy(GxGy)^32 56 100
GyGyGy(GxGy)^32Gx 85 100
GyGyGy(GxGy)^32Gy 15 100
GyGyGy(GxGy)^32GxGx 46 100
GyGyGy(GxGy)^32GxGxGx 23 100
GyGyGy(GxGy)^32GyGyGy 70 100
(GxGyGi)^21 15 100
(GxGyGi)^21Gx 43 100
(GxGyGi)^21Gy 41 100
(GxGyGi)^21GxGx 88 100
(GxGyGi)^21GxGxGx 31 100
(GxGyGi)^21GyGyGy 57 100
Gx(GxGyGi)^21 16 100
Gx(GxGyGi)^21Gx 90 100
Gx(GxGyGi)^21Gy 71 100
Gx(GxGyGi)^21GxGx 43 100
Gx(GxGyGi)^21GxGxGx 47 100
Gx(GxGyGi)^21GyGyGy 44 100
Gy(GxGyGi)^21 73 100
Gy(GxGyGi)^21Gx 18 100
Gy(GxGyGi)^21Gy 91 100
Gy(GxGyGi)^21GxGx 10 100
Gy(GxGyGi)^21GxGxGx 55 100
Gy(GxGyGi)^21GyGyGy 69 100
GxGx(GxGyGi)^21 91 100
GxGx(GxGyGi)^21Gx 54 100
GxGx(GxGyGi)^21Gy 89 100
GxGx(GxGyGi)^21GxGx 41 100
GxGx(GxGyGi)^21GxGxGx 84 100
GxGx(GxGyGi)^21GyGyGy 30 100
GxGxGx(GxGyGi)^21 54 100
GxGxGx(GxGyGi)^21Gx 73 100
GxGxGx(GxGyGi)^21Gy 50 100
GxGxGx(GxGyGi)^21GxGx 42 100
GxGxGx(GxGyGi)^21GxGxGx 48 100
GxGxGx(GxGyGi)^21GyGyGy 47 100
GyGyGy(GxGyGi)^21 77 100
GyGyGy(GxGyGi)^21Gx 61 100
GyGyGy(GxGyGi)^21Gy 7 100
GyGyGy(GxGyGi)^21GxGx 53 100
GyGyGy(GxGyGi)^21GxGxGx 57 100
GyGyGy(GxGyGi)^21GyGyGy 91 100
(GxGiGy)^21 71 100
(GxGiGy)^21Gx 73 100
(GxGiGy)^21Gy 23 100
(GxGiGy)^21GxGx 90 100
(GxGiGy)^21GxGxGx 48 100
(GxGiGy)^21GyGyGy 49 100
Gx(GxGiGy)^21 28 100
Gx(GxGiGy)^21Gx 86 100
Gx(GxGiGy)^21Gy 72 100
Gx(GxGiGy)^21GxGx 80 100
Gx(GxGiGy)^21GxGxGx 19 100
Gx(GxGiGy)^21GyGyGy 47 100
Gy(GxGiGy)^21 52 100
Gy(GxGiGy)^21Gx 60 100
Gy(GxGiGy)^21Gy 75 100
Gy(GxGiGy)^21GxGx 39 100
Gy(GxGiGy)^21GxGxGx 48 100
Gy(GxGiGy)^21GyGyGy 12 100
GxGx(GxGiGy)^21 44 100
GxGx(GxGiGy)^21Gx 64 100
GxGx(GxGiGy)^21Gy 62 100
GxGx(GxGiGy)^21GxGx 20 100
GxGx(GxGiGy)^21GxGxGx 34 100
GxGx(GxGiGy)^21GyGyGy 63 100
GxGxGx(GxGiGy)^21 77 100
GxGxGx(GxGiGy)^21Gx 19 100
GxGxGx(GxGiGy)^21Gy 90 100
GxGxGx(GxGiGy)^21GxGx 17 100
GxGxGx(GxGiGy)^21GxGxGx 89 100
GxGxGx(GxGiGy)^21GyGyGy 38 100
GyGyGy(GxGiGy)^21 22 100
GyGyGy(GxGiGy)^21Gx 66 100
GyGyGy(GxGiGy)^21Gy 29 100
GyGyGy(GxGiGy)^21GxGx 39 100
GyGyGy(GxGiGy)^21GxGxGx 52 100
GyGyGy(GxGiGy)^21GyGyGy 75 100
(GxGiGi)^21 39 100
(GxGiGi)^21Gx 44 100
(GxGiGi)^21Gy 75 100
(GxGiGi)^21GxGx 14 100
(GxGiGi)^21GxGxGx 77 100
(GxGiGi)^21GyGyGy 54 100
Gx(GxGiGi)^21 79 100
Gx(GxGiGi)^21Gx 13 100
Gx(GxGiGi)^21Gy 79 100
Gx(GxGiGi)^21GxGx 40 100
Gx(GxGiGi)^21GxGxGx 47 100
Gx(GxGiGi)^21GyGyGy 55 100
Gy(GxGiGi)^21 40 100
Gy(GxGiGi)^21Gx 49 100
Gy(GxGiGi)^21Gy 95 100
Gy(GxGiGi)^21GxGx 55 100
Gy(GxGiGi)^21GxGxGx 49 100
Gy(GxGiGi)^21GyGyGy 9 100
GxGx(GxGiGi)^21 46 100
GxGx(GxGiGi)^21Gx 9 100
GxGx(GxGiGi)^21Gy 44 100
GxGx(GxGiGi)^21GxGx 49 100
GxGx(GxGiGi)^21GxGxGx 71 100
GxGx(GxGiGi)^21GyGyGy 56 100
GxGxGx(GxGiGi)^21 4 100
GxGxGx(GxGiGi)^21Gx 37 100
GxGxGx(GxGiGi)^21Gy 80 100
GxGxGx(GxGiGi)^21GxGx 95 100
GxGxGx(GxGiGi)^21GxGxGx 57 100
GxGxGx(GxGiGi)^21GyGyGy 50 100
GyGyGy(GxGiGi)^21 61 100
GyGyGy(GxGiGi)^21Gx 46 100
GyGyGy(GxGiGi)^21Gy 5 100
GyGyGy(GxGiGi)^21GxGx 49 100
GyGyGy(GxGiGi)^21GxGxGx 57 100
GyGyGy(GxGiGi)^21GyGyGy 95 100
(GyGiGi)^21 56 100
(GyGiGi)^21Gx 56 100
(GyGiGi)^21Gy 24 100
(GyGiGi)^21GxGx 46 100
(GyGiGi)^21GxGxGx 59 100
(GyGiGi)^21GyGyGy 7 100
Gx(GyGiGi)^21 57 100
Gx(GyGiGi)^21Gx 91 100
Gx(GyGiGi)^21Gy 60 100
Gx(GyGiGi)^21GxGx 62 100
Gx(GyGiGi)^21GxGxGx 8 100
Gx(GyGiGi)^21GyGyGy 44 100
Gy(GyGiGi)^21 71 100
Gy(GyGiGi)^21Gx 67 100
Gy(GyGiGi)^21Gy 52 100
Gy(GyGiGi)^21GxGx 59 100
Gy(GyGiGi)^21GxGxGx 45 100
Gy(GyGiGi)^21GyGyGy 41 100
GxGx(GyGiGi)^21 45 100
GxGx(GyGiGi)^21Gx 60 100
GxGx(GyGiGi)^21Gy 85 100
GxGx(GyGiGi)^21GxGx 55 100
GxGx(GyGiGi)^21GxGxGx 70 100
GxGx(GyGiGi)^21GyGyGy 92 100
GxGxGx(GyGiGi)^21 70 100
GxGxGx(GyGiGi)^21Gx 7 100
GxGxGx(GyGiGi)^21Gy 41 100
GxGxGx(GyGiGi)^21GxGx 59 100
GxGxGx(GyGiGi)^21GxGxGx 95 100
GxGxGx(GyGiGi)^21GyGyGy 41 100
GyGyGy(GyGiGi)^21 71 100
GyGyGy(GyGiGi)^21Gx 59 100
GyGyGy(GyGiGi)^21Gy 42 100
GyGyGy(GyGiGi)^21GxGx 59 100
GyGyGy(GyGiGi)^21GxGxGx 60 100
GyGyGy(GyGiGi)^21GyGyGy 63 100
(GxGxGiGy)^16 10 100
(GxGxGiGy)^16Gx 52 100
(GxGxGiGy)^16Gy 86 100
(GxGxGiGy)^16GxGx 82 100
(GxGxGiGy)^16GxGxGx 76 100
(GxGxGiGy)^16GyGyGy 67 100
Gx(GxGxGiGy)^16 56 100
Gx(GxGxGiGy)^16Gx 93 100
Gx(GxGxGiGy)^16Gy 46 100
Gx(GxGxGiGy)^16GxGx 61 100
Gx(GxGxGiGy)^16GxGxGx 12 100
Gx(GxGxGiGy)^16GyGyGy 14 100
Gy(GxGxGiGy)^16 45 100
Gy(GxGxGiGy)^16Gx 61 100
Gy(GxGxGiGy)^16Gy 87 100
Gy(GxGxGiGy)^16GxGx 46 100
Gy(GxGxGiGy)^16GxGxGx 71 100
Gy(GxGxGiGy)^16GyGyGy 8 100
GxGx(GxGxGiGy)^16 67 100
GxGx(GxGxGiGy)^16Gx 41 100
GxGx(GxGxGiGy)^16Gy 34 100
GxGx(GxGxGiGy)^16GxGx 12 100
GxGx(GxGxGiGy)^16GxGxGx 47 100
GxGx(GxGxGiGy)^16GyGyGy 47 100
GxGxGx(GxGxGiGy)^16 40 100
GxGxGx(GxGxGiGy)^16Gx 3 100
GxGxGx(GxGxGiGy)^16Gy 65 100
GxGxGx(GxGxGiGy)^16GxGx 65 100
GxGxGx(GxGxGiGy)^16GxGxGx 83 100
GxGxGx(GxGxGiGy)^16GyGyGy 87 100
GyGyGy(GxGxGiGy)^16 44 100
GyGyGy(GxGxGiGy)^16Gx 52 100
GyGyGy(GxGxGiGy)^16Gy 32 100
GyGyGy(GxGxGiGy)^16GxGx 90 100
GyGyGy(GxGxGiGy)^16GxGxGx 65 100
GyGyGy(GxGxGiGy)^16GyGyGy 90 100
(GxGyGyGi)^16 11 100
(GxGyGyGi)^16Gx 50 100
(GxGyGyGi)^16Gy 70 100
(GxGyGyGi)^16GxGx 58 100
(GxGyGyGi)^16GxGxGx 35 100
(GxGyGyGi)^16GyGyGy 38 100
Gx(GxGyGyGi)^16 35 100
Gx(GxGyGyGi)^16Gx 95 100
Gx(GxGyGyGi)^16Gy 62 100
Gx(GxGyGyGi)^16GxGx 57 100
Gx(GxGyGyGi)^16GxGxGx 50 100
Gx(GxGyGyGi)^16GyGyGy 52 100
Gy(GxGyGyGi)^16 74 100
Gy(GxGyGyGi)^16Gx 69 100
Gy(GxGyGyGi)^16Gy 55 100
Gy(GxGyGyGi)^16GxGx 45 100
Gy(GxGyGyGi)^16GxGxGx 60 100
Gy(GxGyGyGi)^16GyGyGy 25 100
GxGx(GxGyGyGi)^16 76 100
GxGx(GxGyGyGi)^16Gx 49 100
GxGx(GxGyGyGi)^16Gy 31 100
GxGx(GxGyGyGi)^16GxGx 16 100
GxGx(GxGyGyGi)^16GxGxGx 53 100
GxGx(GxGyGyGi)^16GyGyGy 19 100
GxGxGx(GxGyGyGi)^16 91 100
GxGxGx(GxGyGyGi)^16Gx 10 100
GxGxGx(GxGyGyGi)^16Gy 42 100
GxGxGx(GxGyGyGi)^16GxGx 31 100
GxGxGx(GxGyGyGi)^16GxGxGx 53 100
GxGxGx(GxGyGyGi)^16GyGyGy 25 100
GyGyGy(GxGyGyGi)^16 83 100
GyGyGy(GxGyGyGi)^16Gx 45 100
GyGyGy(GxGyGyGi)^16Gy 9 100
GyGyGy(GxGyGyGi)^16GxGx 70 100
GyGyGy(GxGyGyGi)^16GxGxGx 83 100
GyGyGy(GxGyGyGi)^16GyGyGy 82 100
(GxGxGyGxGyGy)^10 52 100
(GxGxGyGxGyGy)^10Gx 46 100
(GxGxGyGxGyGy)^10Gy 95 100
(GxGxGyGxGyGy)^10GxGx 56 100
(GxGxGyGxGyGy)^10GxGxGx 44 100
(GxGxGyGxGyGy)^10GyGyGy 9 100
Gx(GxGxGyGxGyGy)^10 96 100
Gx(GxGxGyGxGyGy)^10Gx 44 100
Gx(GxGxGyGxGyGy)^10Gy 67 100
Gx(GxGxGyGxGyGy)^10GxGx 13 100
Gx(GxGxGyGxGyGy)^10GxGxGx 62 100
Gx(GxGxGyGxGyGy)^10GyGyGy 41 100
Gy(GxGxGyGxGyGy)^10 44 100
Gy(GxGxGyGxGyGy)^10Gx 9 100
Gy(GxGxGyGxGyGy)^10Gy 40 100
Gy(GxGxGyGxGyGy)^10GxGx 67 100
Gy(GxGxGyGxGyGy)^10GxGxGx 91 100
Gy(GxGxGyGxGyGy)^10GyGyGy 53 100
GxGx(GxGxGyGxGyGy)^10 62 100
GxGx(GxGxGyGxGyGy)^10Gx 50 100
GxGx(GxGxGyGxGyGy)^10Gy 13 100
GxGx(GxGxGyGxGyGy)^10GxGx 60 100
GxGx(GxGxGyGxGyGy)^10GxGxGx 62 100
GxGx(GxGxGyGxGyGy)^10GyGyGy 89 100
GxGxGx(GxGxGyGxGyGy)^10 6 100
GxGxGx(GxGxGyGxGyGy)^10Gx 48 100
GxGxGx(GxGxGyGxGyGy)^10Gy 57 100
GxGxGx(GxGxGyGxGyGy)^10GxGx 94 100
GxGxGx(GxGxGyGxGyGy)^10GxGxGx 61 100
GxGxGx(GxGxGyGxGyGy)^10GyGyGy 31 100
GyGyGy(GxGxGyGxGyGy)^10 61 100
GyGyGy(GxGxGyGxGyGy)^10Gx 92 100
GyGyGy(GxGxGyGxGyGy)^10Gy 47 100
GyGyGy(GxGxGyGxGyGy)^10GxGx 49 100
GyGyGy(GxGxGyGxGyGy)^10GxGxGx 9 100
GyGyGy(GxGxGyGxGyGy)^10GyGyGy 59 100
(Gx)^128 37 100
(Gx)^128Gx 35 100
(Gx)^128Gy 61 100
(Gx)^128GxGx 70 100
(Gx)^128GxGxGx 11 100
(Gx)^128GyGyGy 61 100
Gx(Gx)^128Gy 54 100
Gx(Gx)^128GxGxGx 49 100
Gx(Gx)^128GyGyGy 59 100
Gy(Gx)^128 47 100
Gy(Gx)^128Gx 55 100
Gy(Gx)^128Gy 94 100
Gy(Gx)^128GxGx 59 100
Gy(Gx)^128GxGxGx 46 100
Gy(Gx)^128GyGyGy 4 100
GxGx(Gx)^128Gy 63 100
GxGx(Gx)^128GxGxGx 38 100
GxGx(Gx)^128GyGyGy 38 100
GxGxGx(Gx)^128Gy 51 100
GxGxGx(Gx)^128GxGxGx 88 100
GxGxGx(Gx)^128GyGyGy 45 100
GyGyGy(Gx)^128 51 100
GyGyGy(Gx)^128Gx 54 100
GyGyGy(Gx)^128Gy 4 100
GyGyGy(Gx)^128GxGx 44 100
GyGyGy(Gx)^128GxGxGx 45 100
GyGyGy(Gx)^128GyGyGy 93 100
(Gy)^128 35 100
(Gy)^128Gx 41 100
(Gy)^128Gy 63 100
(Gy)^128GxGx 95 100
(Gy)^128GxGxGx 61 100
(Gy)^128GyGyGy 36 100
Gx(Gy)^128 55 100
Gx(Gy)^128Gx 97 100
Gx(Gy)^128Gy 49 100
Gx(Gy)^128GxGx 51 100
Gx(Gy)^128GxGxGx 16 100
Gx(Gy)^128GyGyGy 40 100
Gy(Gy)^128Gx 51 100
Gy(Gy)^128Gy 60 100
Gy(Gy)^128GxGx 12 100
Gy(Gy)^128GxGxGx 60 100
Gy(Gy)^128GyGyGy 80 100
GxGx(Gy)^128 94 100
GxGx(Gy)^128Gx 58 100
GxGx(Gy)^128Gy 67 100
GxGx(Gy)^128GxGx 3 100
GxGx(Gy)^128GxGxGx 60 100
GxGx(Gy)^128GyGyGy 68 100
GxGxGx(Gy)^128 53 100
GxGxGx(Gy)^128Gx 7 100
GxGxGx(Gy)^128Gy 64 100
GxGxGx(Gy)^128GxGx 56 100
GxGxGx(Gy)^128GxGxGx 92 100
GxGxGx(Gy)^128GyGyGy 49 100
GyGyGy(Gy)^128Gx 51 100
GyGyGy(Gy)^128GxGx 40 100
GyGyGy(Gy)^128GxGxGx 71 100
GyGyGy(Gy)^128GyGyGy 94 100
(Gi)^128 8 100
(Gi)^128Gx 52 100
(Gi)^128Gy 49 100
(Gi)^128GxGx 89 100
(Gi)^128GxGxGx 51 100
(Gi)^128GyGyGy 44 100
Gx(Gi)^128 48 100
Gx(Gi)^128Gx 54 100
Gx(Gi)^128Gy 60 100
Gx(Gi)^128GxGx 63 100
Gx(Gi)^128GxGxGx 49 100
Gx(Gi)^128GyGyGy 56 100
Gy(Gi)^128 58 100
Gy(Gi)^128Gx 43 100
Gy(Gi)^128Gy 44 100
Gy(Gi)^128GxGx 52 100
Gy(Gi)^128GxGxGx 52 100
Gy(Gi)^128GyGyGy 56 100
GxGx(Gi)^128 94 100
GxGx(Gi)^128Gx 53 100
GxGx(Gi)^128Gy 54 100
GxGx(Gi)^128GxGx 2 100
GxGx(Gi)^128GxGxGx 59 100
GxGx(Gi)^128GyGyGy 57 100
GxGxGx(Gi)^128 55 100
GxGxGx(Gi)^128Gx 55 100
GxGxGx(Gi)^128Gy 58 100
GxGxGx(Gi)^128GxGx 56 100
GxGxGx(Gi)^128GxGxGx 52 100
GxGxGx(Gi)^128GyGyGy 56 100
GyGyGy(Gi)^128 55 100
GyGyGy(Gi)^128Gx 53 100
GyGyGy(Gi)^128Gy 46 100
GyGyGy(Gi)^128GxGx 42 100
GyGyGy(Gi)^128GxGxGx 51 100
GyGyGy(Gi)^128GyGyGy 23 100
(GxGy)^64 55 100
(GxGy)^64Gx 74 100
(GxGy)^64Gy 53 100
(GxGy)^64GxGx 45 100
(GxGy)^64GxGxGx 44 100
(GxGy)^64GyGyGy 26 100
Gx(GxGy)^64 57 100
Gx(GxGy)^64Gx 63 100
Gx(GxGy)^64Gy 21 100
Gx(GxGy)^64GxGx 67 100
Gx(GxGy)^64GxGxGx 22 100
Gx(GxGy)^64GyGyGy 79 100
Gy(GxGy)^64 51 100
Gy(GxGy)^64Gx 28 100
Gy(GxGy)^64Gy 57 100
Gy(GxGy)^64GxGx 12 100
Gy(GxGy)^64GxGxGx 79 100
Gy(GxGy)^64GyGyGy 43 100
GxGx(GxGy)^64 52 100
GxGx(GxGy)^64Gx 12 100
GxGx(GxGy)^64Gy 70 100
GxGx(GxGy)^64GxGx 65 100
GxGx(GxGy)^64GxGxGx 93 100
GxGx(GxGy)^64GyGyGy 27 100
GxGxGx(GxGy)^64 56 100
GxGxGx(GxGy)^64Gx 29 100
GxGxGx(GxGy)^64Gy 90 100
GxGxGx(GxGy)^64GxGx 36 100
GxGxGx(GxGy)^64GxGxGx 48 100
GxGxGx(GxGy)^64GyGyGy 22 100
GyGyGy(GxGy)^64 25 100
GyGyGy(GxGy)^64Gx 67 100
GyGyGy(GxGy)^64Gy 38 100
GyGyGy(GxGy)^64GxGx 88 100
GyGyGy(GxGy)^64GxGxGx 41 100
GyGyGy(GxGy)^64GyGyGy 33 100
(GxGyGi)^42 45 100
(GxGyGi)^42Gx 43 100
(GxGyGi)^42Gy 24 100
(GxGyGi)^42GxGx 92 100
(GxGyGi)^42GxGxGx 37 100
(GxGyGi)^42GyGyGy 58 100
Gx(GxGyGi)^42 50 100
Gx(GxGyGi)^42Gx 73 100
Gx(GxGyGi)^42Gy 48 100
Gx(GxGyGi)^42GxGx 84 100
Gx(GxGyGi)^42GxGxGx 11 100
Gx(GxGyGi)^42GyGyGy 61 100
Gy(GxGyGi)^42 32 100
Gy(GxGyGi)^42Gx 40 100
Gy(GxGyGi)^42Gy 94 100
Gy(GxGyGi)^42GxGx 60 100
Gy(GxGyGi)^42GxGxGx 51 100
Gy(GxGyGi)^42GyGyGy 28 100
GxGx(GxGyGi)^42 74 100
GxGx(GxGyGi)^42Gx 45 100
GxGx(GxGyGi)^42Gy 69 100
GxGx(GxGyGi)^42GxGx 44 100
GxGx(GxGyGi)^42GxGxGx 60 100
GxGx(GxGyGi)^42GyGyGy 15 100
GxGxGx(GxGyGi)^42 59 100
GxGxGx(GxGyGi)^42Gx 34 100
GxGxGx(GxGyGi)^42Gy 44 100
GxGxGx(GxGyGi)^42GxGx 55 100
GxGxGx(GxGyGi)^42GxGxGx 82 100
GxGxGx(GxGyGi)^42GyGyGy 46 100
GyGyGy(GxGyGi)^42 53 100
GyGyGy(GxGyGi)^42Gx 74 100
GyGyGy(GxGyGi)^42Gy 39 100
GyGyGy(GxGyGi)^42GxGx 48 100
GyGyGy(GxGyGi)^42GxGxGx 44 100
GyGyGy(GxGyGi)^42GyGyGy 75 100
(GxGiGy)^42 21 100
(GxGiGy)^42Gx 56 100
(GxGiGy)^42Gy 9 100
(GxGiGy)^42GxGx 74 100
(GxGiGy)^42GxGxGx 55 100
(GxGiGy)^42GyGyGy 82 100
Gx(GxGiGy)^42 29 100
Gx(GxGiGy)^42Gx 64 100
Gx(GxGiGy)^42Gy 45 100
Gx(GxGiGy)^42GxGx 74 100
Gx(GxGiGy)^42GxGxGx 23 100
Gx(GxGiGy)^42GyGyGy 41 100
Gy(GxGiGy)^42 77 100
Gy(GxGiGy)^42Gx 48 100
Gy(GxGiGy)^42Gy 61 100
Gy(GxGiGy)^42GxGx 43 100
Gy(GxGiGy)^42GxGxGx 74 100
Gy(GxGiGy)^42GyGyGy 43 100
GxGx(GxGiGy)^42 61 100
GxGx(GxGiGy)^42Gx 43 100
GxGx(GxGiGy)^42Gy 95 100
GxGx(GxGiGy)^42GxGx 58 100
GxGx(GxGiGy)^42GxGxGx 45 100
GxGx(GxGiGy)^42GyGyGy 46 100
GxGxGx(GxGiGy)^42 57 100
GxGxGx(GxGiGy)^42Gx 39 100
GxGxGx(GxGiGy)^42Gy 66 100
GxGxGx(GxGiGy)^42GxGx 45 100
GxGxGx(GxGiGy)^42GxGxGx 54 100
GxGxGx(GxGiGy)^42GyGyGy 39 100
GyGyGy(GxGiGy)^42 34 100
GyGyGy(GxGiGy)^42Gx 71 100
GyGyGy(GxGiGy)^42Gy 19 100
GyGyGy(GxGiGy)^42GxGx 56 100
GyGyGy(GxGiGy)^42GxGxGx 41 100
GyGyGy(GxGiGy)^42GyGyGy 47 100
(GxGiGi)^42 95 100
(GxGiGi)^42Gx 22 100
(GxGiGi)^42Gy 58 100
(GxGiGi)^42GxGx 5 100
(GxGiGi)^42GxGxGx 59 100
(GxGiGi)^42GyGyGy 51 100
Gx(GxGiGi)^42 65 100
Gx(GxGiGi)^42Gx 52 100
Gx(GxGiGi)^42Gy 51 100
Gx(GxGiGi)^42GxGx 49 100
Gx(GxGiGi)^42GxGxGx 46 100
Gx(GxGiGi)^42GyGyGy 39 100
Gy(GxGiGi)^42 57 100
Gy(GxGiGi)^42Gx 44 100
Gy(GxGiGi)^42Gy 97 100
Gy(GxGiGi)^42GxGx 62 100
Gy(GxGiGi)^42GxGxGx 43 100
Gy(GxGiGi)^42GyGyGy 17 100
GxGx(GxGiGi)^42 7 100
GxGx(GxGiGi)^42Gx 42 100
GxGx(GxGiGi)^42Gy 65 100
GxGx(GxGiGi)^42GxGx 33 100
GxGx(GxGiGi)^42GxGxGx 44 100
GxGx(GxGiGi)^42GyGyGy 56 100
GxGxGx(GxGiGi)^42 42 100
GxGxGx(GxGiGi)^42Gx 89 100
GxGxGx(GxGiGi)^42Gy 49 100
GxGxGx(GxGiGi)^42GxGx 25 100
GxGxGx(GxGiGi)^42GxGxGx 44 100
GxGxGx(GxGiGi)^42GyGyGy 43 100
GyGyGy(GxGiGi)^42 48 100
GyGyGy(GxGiGi)^42Gx 57 100
GyGyGy(GxGiGi)^42Gy 12 100
GyGyGy(GxGiGi)^42GxGx 53 100
GyGyGy(GxGiGi)^42GxGxGx 54 100
GyGyGy(GxGiGi)^42GyGyGy 95 100
(GyGiGi)^42 32 100
(GyGiGi)^42Gx 56 100
(GyGiGi)^42Gy 47 100
(GyGiGi)^42GxGx 10 100
(GyGiGi)^42GxGxGx 37 100
(GyGiGi)^42GyGyGy 57 100
Gx(GyGiGi)^42 44 100
Gx(GyGiGi)^42Gx 94 100
Gx(GyGiGi)^42Gy 61 100
Gx(GyGiGi)^42GxGx 48 100
Gx(GyGiGi)^42GxGxGx 14 100
Gx(GyGiGi)^42GyGyGy 56 100
Gy(GyGiGi)^42 37 100
Gy(GyGiGi)^42Gx 60 100
Gy(GyGiGi)^42Gy 11 100
Gy(GyGiGi)^42GxGx 57 100
Gy(GyGiGi)^42GxGxGx 49 100
Gy(GyGiGi)^42GyGyGy 92 100
GxGx(GyGiGi)^42 59 100
GxGx(GyGiGi)^42Gx 49 100
GxGx(GyGiGi)^42Gy 61 100
GxGx(GyGiGi)^42GxGx 42 100
GxGx(GyGiGi)^42GxGxGx 68 100
GxGx(GyGiGi)^42GyGyGy 44 100
GxGxGx(GyGiGi)^42 36 100
GxGxGx(GyGiGi)^42Gx 5 100
GxGxGx(GyGiGi)^42Gy 72 100
GxGxGx(GyGiGi)^42GxGx 49 100
GxGxGx(GyGiGi)^42GxGxGx 93 100
GxGxGx(GyGiGi)^42GyGyGy 53 100
GyGyGy(GyGiGi)^42 22 100
GyGyGy(GyGiGi)^42Gx 49 100
GyGyGy(GyGiGi)^42Gy 95 100
GyGyGy(GyGiGi)^42GxGx 36 100
GyGyGy(GyGiGi)^42GxGxGx 36 100
GyGyGy(GyGiGi)^42GyGyGy 18 100
(GxGxGiGy)^32 17 100
(GxGxGiGy)^32Gx 71 100
(GxGxGiGy)^32Gy 42 100
(GxGxGiGy)^32GxGx 73 100
(GxGxGiGy)^32GxGxGx 68 100
(GxGxGiGy)^32GyGyGy 74 100
Gx(GxGxGiGy)^32 63 100
Gx(GxGxGiGy)^32Gx 19 100
Gx(GxGxGiGy)^32Gy 46 100
Gx(GxGxGiGy)^32GxGx 61 100
Gx(GxGxGiGy)^32GxGxGx 58 100
Gx(GxGxGiGy)^32GyGyGy 49 100
Gy(GxGxGiGy)^32 80 100
Gy(GxGxGiGy)^32Gx 57 100
Gy(GxGxGiGy)^32Gy 94 100
Gy(GxGxGiGy)^32GxGx 40 100
Gy(GxGxGiGy)^32GxGxGx 49 100
Gy(GxGxGiGy)^32GyGyGy 39 100
GxGx(GxGxGiGy)^32 88 100
GxGx(GxGxGiGy)^32Gx 50 100
GxGx(GxGxGiGy)^32Gy 57 100
GxGx(GxGxGiGy)^32GxGx 14 100
GxGx(GxGxGiGy)^32GxGxGx 39 100
GxGx(GxGxGiGy)^32GyGyGy 50 100
GxGxGx(GxGxGiGy)^32 77 100
GxGxGx(GxGxGiGy)^32Gx 74 100
GxGxGx(GxGxGiGy)^32Gy 13 100
GxGxGx(GxGxGiGy)^32GxGx 47 100
GxGxGx(GxGxGiGy)^32GxGxGx 82 100
GxGxGx(GxGxGiGy)^32GyGyGy 41 100
GyGyGy(GxGxGiGy)^32 45 100
GyGyGy(GxGxGiGy)^32Gx 58 100
GyGyGy(GxGxGiGy)^32Gy 40 100
GyGyGy(GxGxGiGy)^32GxGx 89 100
GyGyGy(GxGxGiGy)^32GxGxGx 41 100
GyGyGy(GxGxGiGy)^32GyGyGy 81 100
(GxGyGyGi)^32 18 100
(GxGyGyGi)^32Gx 83 100
(GxGyGyGi)^32Gy 14 100
(GxGyGyGi)^32GxGx 92 100
(GxGyGyGi)^32GxGxGx 43 100
(GxGyGyGi)^32GyGyGy 83 100
Gx(GxGyGyGi)^32 53 100
Gx(GxGyGyGi)^32Gx 69 100
Gx(GxGyGyGi)^32Gy 43 100
Gx(GxGyGyGi)^32GxGx 70 100
Gx(GxGyGyGi)^32GxGxGx 25 100
Gx(GxGyGyGi)^32GyGyGy 35 100
Gy(GxGyGyGi)^32 59 100
Gy(GxGyGyGi)^32Gx 55 100
Gy(GxGyGyGi)^32Gy 47 100
Gy(GxGyGyGi)^32GxGx 79 100
Gy(GxGyGyGi)^32GxGxGx 73 100
Gy(GxGyGyGi)^32GyGyGy 15 100
GxGx(GxGyGyGi)^32 80 100
GxGx(GxGyGyGi)^32Gx 54 100
GxGx(GxGyGyGi)^32Gy 49 100
GxGx(GxGyGyGi)^32GxGx 18 100
GxGx(GxGyGyGi)^32GxGxGx 56 100
GxGx(GxGyGyGi)^32GyGyGy 23 100
GxGxGx(GxGyGyGi)^32 83 100
GxGxGx(GxGyGyGi)^32Gx 32 100
GxGxGx(GxGyGyGi)^32Gy 23 100
GxGxGx(GxGyGyGi)^32GxGx 32 100
GxGxGx(GxGyGyGi)^32GxGxGx 64 100
GxGxGx(GxGyGyGi)^32GyGyGy 78 100
GyGyGy(GxGyGyGi)^32 53 100
GyGyGy(GxGyGyGi)^32Gx 58 100
GyGyGy(GxGyGyGi)^32Gy 49 100
GyGyGy(GxGyGyGi)^32GxGx 71 100
GyGyGy(GxGyGyGi)^32GxGxGx 47 100
GyGyGy(GxGyGyGi)^32GyGyGy 58 100
(GxGxGyGxGyGy)^21 10 100
(GxGxGyGxGyGy)^21Gx 48 100
(GxGxGyGxGyGy)^21Gy 41 100
(GxGxGyGxGyGy)^21GxGx 92 100
(GxGxGyGxGyGy)^21GxGxGx 67 100
(GxGxGyGxGyGy)^21GyGyGy 59 100
Gx(GxGxGyGxGyGy)^21 52 100
Gx(GxGxGyGxGyGy)^21Gx 89 100
Gx(GxGxGyGxGyGy)^21Gy 64 100
Gx(GxGxGyGxGyGy)^21GxGx 59 100
Gx(GxGxGyGxGyGy)^21GxGxGx 14 100
Gx(GxGxGyGxGyGy)^21GyGyGy 59 100
Gy(GxGxGyGxGyGy)^21 57 100
Gy(GxGxGyGxGyGy)^21Gx 27 100
Gy(GxGxGyGxGyGy)^21Gy 92 100
Gy(GxGxGyGxGyGy)^21GxGx 57 100
Gy(GxGxGyGxGyGy)^21GxGxGx 48 100
Gy(GxGxGyGxGyGy)^21GyGyGy 15 100
GxGx(GxGxGyGxGyGy)^21 93 100
GxGx(GxGxGyGxGyGy)^21Gx 53 100
GxGx(GxGxGyGxGyGy)^21Gy 61 100
GxGx(GxGxGyGxGyGy)^21GxGx 9 100
GxGx(GxGxGyGxGyGy)^21GxGxGx 46 100
GxGx(GxGxGyGxGyGy)^21GyGyGy 37 100
GxGxGx(GxGxGyGxGyGy)^21 59 100
GxGxGx(GxGxGyGxGyGy)^21Gx 9 100
GxGxGx(GxGxGyGxGyGy)^21Gy 56 100
GxGxGx(GxGxGyGxGyGy)^21GxGx 44 100
GxGxGx(GxGxGyGxGyGy)^21GxGxGx 96 100
GxGxGx(GxGxGyGxGyGy)^21GyGyGy 46 100
GyGyGy(GxGxGyGxGyGy)^21 39 100
GyGyGy(GxGxGyGxGyGy)^21Gx 44 100
GyGyGy(GxGxGyGxGyGy)^21Gy 13 100
GyGyGy(GxGxGyGxGyGy)^21GxGx 44 100
GyGyGy(GxGxGyGxGyGy)^21GxGxGx 59 100
GyGyGy(GxGxGyGxGyGy)^21GyGyGy 92 100
(Gx)^256 34 100
(Gx)^256Gx 18 100
(Gx)^256Gy 57 100
(Gx)^256GxGx 90 100
(Gx)^256GxGxGx 77 100
(Gx)^256GyGyGy 62 100
Gx(Gx)^256Gy 59 100
Gx(Gx)^256GxGxGx 43 100
Gx(Gx)^256GyGyGy 35 100
Gy(Gx)^256 62 100
Gy(Gx)^256Gx 56 100
Gy(Gx)^256Gy 93 100
Gy(Gx)^256GxGx 48 100
Gy(Gx)^256GxGxGx 47 100
Gy(Gx)^256GyGyGy 10 100
GxGx(Gx)^256Gy 35 100
GxGx(Gx)^256GxGxGx 66 100
GxGx(Gx)^256GyGyGy 49 100
GxGxGx(Gx)^256Gy 41 100
GxGxGx(Gx)^256GxGxGx 93 100
GxGxGx(Gx)^256GyGyGy 47 100
GyGyGy(Gx)^256 46 100
GyGyGy(Gx)^256Gx 48 100
GyGyGy(Gx)^256Gy 14 100
GyGyGy(Gx)^256GxGx 53 100
GyGyGy(Gx)^256GxGxGx 51 100
GyGyGy(Gx)^256GyGyGy 91 100
(Gy)^256 18 100
(Gy)^256Gx 51 100
(Gy)^256Gy 33 100
(Gy)^256GxGx 13 100
(Gy)^256GxGxGx 44 100
(Gy)^256GyGyGy 76 100
Gx(Gy)^256 55 100
Gx(Gy)^256Gx 98 100
Gx(Gy)^256Gy 64 100
Gx(Gy)^256GxGx 52 100
Gx(Gy)^256GxGxGx 9 100
Gx(Gy)^256GyGyGy 55 100
Gy(Gy)^256Gx 48 100
Gy(Gy)^256Gy 73 100
Gy(Gy)^256GxGx 69 100
Gy(Gy)^256GxGxGx 49 100
Gy(Gy)^256GyGyGy 87 100
GxGx(Gy)^256 43 100
GxGx(Gy)^256Gx 55 100
GxGx(Gy)^256Gy 14 100
GxGx(Gy)^256GxGx 25 100
GxGx(Gy)^256GxGxGx 48 100
GxGx(Gy)^256GyGyGy 69 100
GxGxGx(Gy)^256 55 100
GxGxGx(Gy)^256Gx 5 100
GxGxGx(Gy)^256Gy 60 100
GxGxGx(Gy)^256GxGx 53 100
GxGxGx(Gy)^256GxGxGx 93 100
GxGxGx(Gy)^256GyGyGy 53 100
GyGyGy(Gy)^256Gx 49 100
GyGyGy(Gy)^256GxGx 14 100
GyGyGy(Gy)^256GxGxGx 51 100
GyGyGy(Gy)^256GyGyGy 67 100
(Gi)^256 9 100
(Gi)^256Gx 48 100
(Gi)^256Gy 48 100
(Gi)^256GxGx 90 100
(Gi)^256GxGxGx 60 100
(Gi)^256GyGyGy 64 100
Gx(Gi)^256 54 100
Gx(Gi)^256Gx 60 100
Gx(Gi)^256Gy 60 100
Gx(Gi)^256GxGx 58 100
Gx(Gi)^256GxGxGx 59 100
Gx(Gi)^256GyGyGy 52 100
Gy(Gi)^256 55 100
Gy(Gi)^256Gx 56 100
Gy(Gi)^256Gy 48 100
Gy(Gi)^256GxGx 63 100
Gy(Gi)^256GxGxGx 44 100
Gy(Gi)^256GyGyGy 47 100
GxGx(Gi)^256 70 100
GxGx(Gi)^256Gx 55 100
GxGx(Gi)^256Gy 58 100
GxGx(Gi)^256GxGx 13 100
GxGx(Gi)^256GxGxGx 49 100
GxGx(Gi)^256GyGyGy 57 100
GxGxGx(Gi)^256 48 100
GxGxGx(Gi)^256Gx 53 100
GxGxGx(Gi)^256Gy 58 100
GxGxGx(Gi)^256GxGx 56 100
GxGxGx(Gi)^256GxGxGx 43 100
GxGxGx(Gi)^256GyGyGy 52 100
GyGyGy(Gi)^256 55 100
GyGyGy(Gi)^256Gx 55 100
GyGyGy(Gi)^256Gy 53 100
GyGyGy(Gi)^256GxGx 42 100
GyGyGy(Gi)^256GxGxGx 57 100
GyGyGy(Gi)^256GyGyGy 49 100
(GxGy)^128 17 100
(GxGy)^128Gx 65 100
(GxGy)^128Gy 25 100
(GxGy)^128GxGx 55 100
(GxGy)^128GxGxGx 33 100
(GxGy)^128GyGyGy 72 100
Gx(GxGy)^128 10 100
Gx(GxGy)^128Gx 87 100
Gx(GxGy)^128Gy 74 100
Gx(GxGy)^128GxGx 77 100
Gx(GxGy)^128GxGxGx 16 100
Gx(GxGy)^128GyGyGy 45 100
Gy(GxGy)^128 65 100
Gy(GxGy)^128Gx 37 100
Gy(GxGy)^128Gy 61 100
Gy(GxGy)^128GxGx 24 100
Gy(GxGy)^128GxGxGx 93 100
Gy(GxGy)^128GyGyGy 49 100
GxGx(GxGy)^128 59 100
GxGx(GxGy)^128Gx 16 100
GxGx(GxGy)^128Gy 52 100
GxGx(GxGy)^128GxGx 51 100
GxGx(GxGy)^128GxGxGx 46 100
GxGx(GxGy)^128GyGyGy 40 100
GxGxGx(GxGy)^128 60 100
GxGxGx(GxGy)^128Gx 34 100
GxGxGx(GxGy)^128Gy 37 100
GxGxGx(GxGy)^128GxGx 46 100
GxGxGx(GxGy)^128GxGxGx 68 100
GxGxGx(GxGy)^128GyGyGy 58 100
GyGyGy(GxGy)^128 47 100
GyGyGy(GxGy)^128Gx 56 100
GyGyGy(GxGy)^128Gy 38 100
GyGyGy(GxGy)^128GxGx 52 100
GyGyGy(GxGy)^128GxGxGx 53 100
GyGyGy(GxGy)^128GyGyGy 75 100
(GxGyGi)^85 36 100
(GxGyGi)^85Gx 53 100
(GxGyGi)^85Gy 23 100
(GxGyGi)^85GxGx 79 100
(GxGyGi)^85GxGxGx 28 100
(GxGyGi)^85GyGyGy 66 100
Gx(GxGyGi)^85 38 100
Gx(GxGyGi)^85Gx 59 100
Gx(GxGyGi)^85Gy 38 100
Gx(GxGyGi)^85GxGx 63 100
Gx(GxGyGi)^85GxGxGx 22 100
Gx(GxGyGi)^85GyGyGy 79 100
Gy(GxGyGi)^85 81 100
Gy(GxGyGi)^85Gx 34 100
Gy(GxGyGi)^85Gy 76 100
Gy(GxGyGi)^85GxGx 26 100
Gy(GxGyGi)^85GxGxGx 55 100
Gy(GxGyGi)^85GyGyGy 49 100
GxGx(GxGyGi)^85 67 100
GxGx(GxGyGi)^85Gx 33 100
GxGx(GxGyGi)^85Gy 68 100
GxGx(GxGyGi)^85GxGx 18 100
GxGx(GxGyGi)^85GxGxGx 56 100
GxGx(GxGyGi)^85GyGyGy 9 100
GxGxGx(GxGyGi)^85 77 100
GxGxGx(GxGyGi)^85Gx 20 100
GxGxGx(GxGyGi)^85Gy 63 100
GxGxGx(GxGyGi)^85GxGx 38 100
GxGxGx(GxGyGi)^85GxGxGx 69 100
GxGxGx(GxGyGi)^85GyGyGy 29 100
GyGyGy(GxGyGi)^85 44 100
GyGyGy(GxGyGi)^85Gx 76 100
GyGyGy(GxGyGi)^85Gy 29 100
GyGyGy(GxGyGi)^85GxGx 74 100
GyGyGy(GxGyGi)^85GxGxGx 42 100
GyGyGy(GxGyGi)^85GyGyGy 23 100
(GxGiGy)^85 55 100
(GxGiGy)^85Gx 74 100
(GxGiGy)^85Gy 31 100
(GxGiGy)^85GxGx 69 100
(GxGiGy)^85GxGxGx 44 100
(GxGiGy)^85GyGyGy 64 100
Gx(GxGiGy)^85 52 100
Gx(GxGiGy)^85Gx 71 100
Gx(GxGiGy)^85Gy 38 100
Gx(GxGiGy)^85GxGx 71 100
Gx(GxGiGy)^85GxGxGx 35 100
Gx(GxGiGy)^85GyGyGy 74 100
Gy(GxGiGy)^85 65 100
Gy(GxGiGy)^85Gx 45 100
Gy(GxGiGy)^85Gy 78 100
Gy(GxGiGy)^85GxGx 32 100
Gy(GxGiGy)^85GxGxGx 43 100
Gy(GxGiGy)^85GyGyGy 41 100
GxGx(GxGiGy)^85 62 100
GxGx(GxGiGy)^85Gx 44 100
GxGx(GxGiGy)^85Gy 67 100
GxGx(GxGiGy)^85GxGx 39 100
GxGx(GxGiGy)^85GxGxGx 73 100
GxGx(GxGiGy)^85GyGyGy 13 100
GxGxGx(GxGiGy)^85 69 100
GxGxGx(GxGiGy)^85Gx 26 100
GxGxGx(GxGiGy)^85Gy 71 100
GxGxGx(GxGiGy)^85GxGx 28 100
GxGxGx(GxGiGy)^85GxGxGx 67 100
GxGxGx(GxGiGy)^85GyGyGy 35 100
GyGyGy(GxGiGy)^85 44 100
GyGyGy(GxGiGy)^85Gx 64 100
GyGyGy(GxGiGy)^85Gy 44 100
GyGyGy(GxGiGy)^85GxGx 63 100
GyGyGy(GxGiGy)^85GxGxGx 38 100
GyGyGy(GxGiGy)^85GyGyGy 69 100
(GxGiGi)^85 48 100
(GxGiGi)^85Gx 45 100
(GxGiGi)^85Gy 68 100
(GxGiGi)^85GxGx 47 100
(GxGiGi)^85GxGxGx 16 100
(GxGiGi)^85GyGyGy 40 100
Gx(GxGiGi)^85 64 100
Gx(GxGiGi)^85Gx 54 100
Gx(GxGiGi)^85Gy 46 100
Gx(GxGiGi)^85GxGx 18 100
Gx(GxGiGi)^85GxGxGx 49 100
Gx(GxGiGi)^85GyGyGy 57 100
Gy(GxGiGi)^85 63 100
Gy(GxGiGi)^85Gx 78 100
Gy(GxGiGi)^85Gy 92 100
Gy(GxGiGi)^85GxGx 56 100
Gy(GxGiGi)^85GxGxGx 51 100
Gy(GxGiGi)^85GyGyGy 18 100
GxGx(GxGiGi)^85 66 100
GxGx(GxGiGi)^85Gx 6 100
GxGx(GxGiGi)^85Gy 47 100
GxGx(GxGiGi)^85GxGx 62 100
GxGx(GxGiGi)^85GxGxGx 92 100
GxGx(GxGiGi)^85GyGyGy 48 100
GxGxGx(GxGiGi)^85 47 100
GxGxGx(GxGiGi)^85Gx 45 100
GxGxGx(GxGiGi)^85Gy 67 100
GxGxGx(GxGiGi)^85GxGx 84 100
GxGxGx(GxGiGi)^85GxGxGx 54 100
GxGxGx(GxGiGi)^85GyGyGy 43 100
GyGyGy(GxGiGi)^85 59 100
GyGyGy(GxGiGi)^85Gx 39 100
GyGyGy(GxGiGi)^85Gy 12 100
GyGyGy(GxGiGi)^85GxGx 64 100
GyGyGy(GxGiGi)^85GxGxGx 60 100
GyGyGy(GxGiGi)^85GyGyGy 93 100
(GyGiGi)^85 63 100
(GyGiGi)^85Gx 59 100
(GyGiGi)^85Gy 83 100
(GyGiGi)^85GxGx 38 100
(GyGiGi)^85GxGxGx 51 100
(GyGiGi)^85GyGyGy 22 100
Gx(GyGiGi)^85 73 100
Gx(GyGiGi)^85Gx 90 100
Gx(GyGiGi)^85Gy 54 100
Gx(GyGiGi)^85GxGx 49 100
Gx(GyGiGi)^85GxGxGx 7 100
Gx(GyGiGi)^85GyGyGy 53 100
Gy(GyGiGi)^85 74 100
Gy(GyGiGi)^85Gx 55 100
Gy(GyGiGi)^85Gy 60 100
Gy(GyGiGi)^85GxGx 51 100
Gy(GyGiGi)^85GxGxGx 38 100
Gy(GyGiGi)^85GyGyGy 53 100
GxGx(GyGiGi)^85 46 100
GxGx(GyGiGi)^85Gx 70 100
GxGx(GyGiGi)^85Gy 71 100
GxGx(GyGiGi)^85GxGx 78 100
GxGx(GyGiGi)^85GxGxGx 49 100
GxGx(GyGiGi)^85GyGyGy 51 100
GxGxGx(GyGiGi)^85 42 100
GxGxGx(GyGiGi)^85Gx 2 100
GxGxGx(GyGiGi)^85Gy 47 100
GxGxGx(GyGiGi)^85GxGx 42 100
GxGxGx(GyGiGi)^85GxGxGx 96 100
GxGxGx(GyGiGi)^85GyGyGy 43 100
GyGyGy(GyGiGi)^85 25 100
GyGyGy(GyGiGi)^85Gx 51 100
GyGyGy(GyGiGi)^85Gy 47 100
GyGyGy(GyGiGi)^85GxGx 86 100
GyGyGy(GyGiGi)^85GxGxGx 52 100
GyGyGy(GyGiGi)^85GyGyGy 23 100
(GxGxGiGy)^64 21 100
(GxGxGiGy)^64Gx 36 100
(GxGxGiGy)^64Gy 36 100
(GxGxGiGy)^64GxGx 74 100
(GxGxGiGy)^64GxGxGx 64 100
(GxGxGiGy)^64GyGyGy 71 100
Gx(GxGxGiGy)^64 50 100
Gx(GxGxGiGy)^64Gx 29 100
Gx(GxGxGiGy)^64Gy 48 100
Gx(GxGxGiGy)^64GxGx 56 100
Gx(GxGxGiGy)^64GxGxGx 37 100
Gx(GxGxGiGy)^64GyGyGy 47 100
Gy(GxGxGiGy)^64 77 100
Gy(GxGxGiGy)^64Gx 45 100
Gy(GxGxGiGy)^64Gy 55 100
Gy(GxGxGiGy)^64GxGx 35 100
Gy(GxGxGiGy)^64GxGxGx 18 100
Gy(GxGxGiGy)^64GyGyGy 26 100
GxGx(GxGxGiGy)^64 81 100
GxGx(GxGxGiGy)^64Gx 47 100
GxGx(GxGxGiGy)^64Gy 68 100
GxGx(GxGxGiGy)^64GxGx 27 100
GxGx(GxGxGiGy)^64GxGxGx 68 100
GxGx(GxGxGiGy)^64GyGyGy 30 100
GxGxGx(GxGxGiGy)^64 33 100
GxGxGx(GxGxGiGy)^64Gx 43 100
GxGxGx(GxGxGiGy)^64Gy 43 100
GxGxGx(GxGxGiGy)^64GxGx 60 100
GxGxGx(GxGxGiGy)^64GxGxGx 62 100
GxGxGx(GxGxGiGy)^64GyGyGy 56 100
GyGyGy(GxGxGiGy)^64 28 100
GyGyGy(GxGxGiGy)^64Gx 28 100
GyGyGy(GxGxGiGy)^64Gy 28 100
GyGyGy(GxGxGiGy)^64GxGx 54 100
GyGyGy(GxGxGiGy)^64GxGxGx 70 100
GyGyGy(GxGxGiGy)^64GyGyGy 67 100
(GxGyGyGi)^64 23 100
(GxGyGyGi)^64Gx 74 100
(GxGyGyGi)^64Gy 63 100
(GxGyGyGi)^64GxGx 85 100
(GxGyGyGi)^64GxGxGx 34 100
(GxGyGyGi)^64GyGyGy 46 100
Gx(GxGyGyGi)^64 42 100
Gx(GxGyGyGi)^64Gx 72 100
Gx(GxGyGyGi)^64Gy 37 100
Gx(GxGyGyGi)^64GxGx 69 100
Gx(GxGyGyGi)^64GxGxGx 38 100
Gx(GxGyGyGi)^64GyGyGy 78 100
Gy(GxGyGyGi)^64 49 100
Gy(GxGyGyGi)^64Gx 56 100
Gy(GxGyGyGi)^64Gy 41 100
Gy(GxGyGyGi)^64GxGx 59 100
Gy(GxGyGyGi)^64GxGxGx 47 100
Gy(GxGyGyGi)^64GyGyGy 52 100
GxGx(GxGyGyGi)^64 45 100
GxGx(GxGyGyGi)^64Gx 38 100
GxGx(GxGyGyGi)^64Gy 52 100
GxGx(GxGyGyGi)^64GxGx 33 100
GxGx(GxGyGyGi)^64GxGxGx 74 100
GxGx(GxGyGyGi)^64GyGyGy 47 100
GxGxGx(GxGyGyGi)^64 88 100
GxGxGx(GxGyGyGi)^64Gx 40 100
GxGxGx(GxGyGyGi)^64Gy 72 100
GxGxGx(GxGyGyGi)^64GxGx 18 100
GxGxGx(GxGyGyGi)^64GxGxGx 64 100
GxGxGx(GxGyGyGi)^64GyGyGy 49 100
GyGyGy(GxGyGyGi)^64 24 100
GyGyGy(GxGyGyGi)^64Gx 54 100
GyGyGy(GxGyGyGi)^64Gy 54 100
GyGyGy(GxGyGyGi)^64GxGx 53 100
GyGyGy(GxGyGyGi)^64GxGxGx 43 100
GyGyGy(GxGyGyGi)^64GyGyGy 47 100
(GxGxGyGxGyGy)^42 4 100
(GxGxGyGxGyGy)^42Gx 62 100
(GxGxGyGxGyGy)^42Gy 43 100
(GxGxGyGxGyGy)^42GxGx 95 100
(GxGxGyGxGyGy)^42GxGxGx 60 100
(GxGxGyGxGyGy)^42GyGyGy 61 100
Gx(GxGxGyGxGyGy)^42 60 100
Gx(GxGxGyGxGyGy)^42Gx 95 100
Gx(GxGxGyGxGyGy)^42Gy 56 100
Gx(GxGxGyGxGyGy)^42GxGx 39 100
Gx(GxGxGyGxGyGy)^42GxGxGx 10 100
Gx(GxGxGyGxGyGy)^42GyGyGy 52 100
Gy(GxGxGyGxGyGy)^42 56 100
Gy(GxGxGyGxGyGy)^42Gx 54 100
Gy(GxGxGyGxGyGy)^42Gy 97 100
Gy(GxGxGyGxGyGy)^42GxGx 53 100
Gy(GxGxGyGxGyGy)^42GxGxGx 58 100
Gy(GxGxGyGxGyGy)^42GyGyGy 7 100
GxGx(GxGxGyGxGyGy)^42 92 100
GxGx(GxGxGyGxGyGy)^42Gx 57 100
GxGx(GxGxGyGxGyGy)^42Gy 51 100
GxGx(GxGxGyGxGyGy)^42GxGx 15 100
GxGx(GxGxGyGxGyGy)^42GxGxGx 46 100
GxGx(GxGxGyGxGyGy)^42GyGyGy 54 100
GxGxGx(GxGxGyGxGyGy)^42 45 100
GxGxGx(GxGxGyGxGyGy)^42Gx 13 100
GxGxGx(GxGxGyGxGyGy)^42Gy 52 100
GxGxGx(GxGxGyGxGyGy)^42GxGx 35 100
GxGxGx(GxGxGyGxGyGy)^42GxGxGx 94 100
GxGxGx(GxGxGyGxGyGy)^42GyGyGy 47 100
GyGyGy(GxGxGyGxGyGy)^42 48 100
GyGyGy(GxGxGyGxGyGy)^42Gx 67 100
GyGyGy(GxGxGyGxGyGy)^42Gy 4 100
GyGyGy(GxGxGyGxGyGy)^42GxGx 59 100
GyGyGy(GxGxGyGxGyGy)^42GxGxGx 73 100
GyGyGy(GxGxGyGxGyGy)^42GyGyGy 97 100


==> anc/pyGSTi_Analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pygsti"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#Construct a target gateset\n",
    "gs_target = pygsti.construction.build_gateset(\n",
    "    [2],[('Q0',)], \n",
    "    ['Gi','Gx','Gy'], [ \"I(Q0)\",\"X(pi/2,Q0)\", \"Y(pi/2,Q0)\"],\n",
    "    ['rho'], [\"0\"], ['E'], [\"1\"], \n",
    "    spamdefs={'plus': ('rho','E'), 'minus': ('rho','remainder') } )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#Create gate string lists\n",
    "fiducials = pygsti.construction.gatestring_list( \n",
    "    [ (), ('Gx',), ('Gy',), ('Gx','Gx'), ('Gx','Gx','Gx'), ('Gy','Gy','Gy') ])\n",
    "\n",
    "germs = pygsti.construction.gatestring_list(\n",
    "        [('Gx',), ('Gy',), ('Gi',), ('Gx', 'Gy',),\n",
    "         ('Gx', 'Gy', 'Gi',), ('Gx', 'Gi', 'Gy',), ('Gx', 'Gi', 'Gi',), ('Gy', 'Gi', 'Gi',),\n",
    "         ('Gx', 'Gx', 'Gi', 'Gy',), ('Gx', 'Gy', 'Gy', 'Gi',),\n",
    "         ('Gx', 'Gx', 'Gy', 'Gx', 'Gy', 'Gy',)] )\n",
    "\n",
    "maxLengths = [0,1,2,4,8,16,32,64,128,256]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loading data_fig2a-b.txt: 100%\n",
      "LGST: Singular values of I_tilde (truncating to first 4 of 6) = \n",
      "[ 4.24586359  1.30508754  1.2879726   1.20334079  0.1367596   0.04881866]\n",
      "\n",
      "--- LGST ---\n",
      "\n",
      "--- Gauge Optimization to TP (L-BFGS-B) ---\n",
      "    3s           0.0000053422\n",
      "    3s           0.0000050820\n",
      "    3s           0.0000050150\n",
      "    3s           0.0000049605\n",
      "    3s           0.0000049265\n",
      "    3s           0.0000049245\n",
      "The resulting TP penalty is: 4.92453e-06\n",
      "The gauge matrix found (B^-1) is:\n",
      "[[  1.00084963e+00   6.58121924e-04   9.96163862e-05  -2.12656490e-04]\n",
      " [ -4.81593908e-06   9.99994881e-01  -2.01770872e-06  -5.24774897e-07]\n",
      " [  3.05672731e-06  -2.08333085e-06   9.99988550e-01  -2.23119406e-06]\n",
      " [  1.02460071e-06  -4.56830666e-07  -2.20199169e-06   9.99999103e-01]]\n",
      "\n",
      "The gauge-corrected gates are:\n",
      "rho =    0.7071  -0.0162  -0.0205   0.7207\n",
      "\n",
      "\n",
      "E =    0.7124  -0.1110   0.0855  -0.6365\n",
      "\n",
      "\n",
      "Gi = \n",
      "   0.9995  -0.0002  -0.0005        0\n",
      "   0.0252   0.9350  -0.0068   0.0251\n",
      "   0.0039   0.0438   0.9507   0.0502\n",
      "  -0.0163  -0.0393  -0.0116   0.8124\n",
      "\n",
      "\n",
      "Gx = \n",
      "   0.9991  -0.0010        0  -0.0001\n",
      "   0.0135   0.9679  -0.0171   0.0011\n",
      "   0.0607  -0.0616   0.1131  -1.0001\n",
      "   0.0166  -0.1043   1.0074  -0.0017\n",
      "\n",
      "\n",
      "Gy = \n",
      "   0.9993   0.0002   0.0014   0.0002\n",
      "  -0.0237   0.2515  -0.0826   0.9562\n",
      "   0.0149  -0.0694   0.8567   0.1207\n",
      "   0.0161  -0.9981   0.1257   0.0020\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 1 of 10 : 92 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 92.9039 (92 data params - 31 model params = expected mean of 61; p-value = 0.00528702)\n",
      "    2*Delta(log(L)) = 96.593\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 2 of 10 : 92 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 92.9039 (92 data params - 31 model params = expected mean of 61; p-value = 0.00528703)\n",
      "    2*Delta(log(L)) = 96.591\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 3 of 10 : 168 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 417.941 (168 data params - 31 model params = expected mean of 137; p-value = 0)\n",
      "    2*Delta(log(L)) = 437.644\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 4 of 10 : 441 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 1051.29 (441 data params - 31 model params = expected mean of 410; p-value = 0)\n",
      "    2*Delta(log(L)) = 1042.8\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 5 of 10 : 817 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 1910.36 (817 data params - 31 model params = expected mean of 786; p-value = 0)\n",
      "    2*Delta(log(L)) = 1872.16\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 6 of 10 : 1201 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 3467.2 (1201 data params - 31 model params = expected mean of 1170; p-value = 0)\n",
      "    2*Delta(log(L)) = 3371.9\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 7 of 10 : 1585 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 5023.43 (1585 data params - 31 model params = expected mean of 1554; p-value = 0)\n",
      "    2*Delta(log(L)) = 4924.16\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 8 of 10 : 1969 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 7890.69 (1969 data params - 31 model params = expected mean of 1938; p-value = 0)\n",
      "    2*Delta(log(L)) = 7873.46\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 9 of 10 : 2353 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 12056.1 (2353 data params - 31 model params = expected mean of 2322; p-value = 0)\n",
      "    2*Delta(log(L)) = 12310.7\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 10 of 10 : 2737 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 17374.6 (2737 data params - 31 model params = expected mean of 2706; p-value = 0)\n",
      "    2*Delta(log(L)) = 17985.9\n",
      "--- Last Iteration: switching to MLE objective ---\n",
      "--- MLEGST ---\n",
      "  Maximum log(L) = 8737.66 below upper bound of -425300\n",
      "    2*Delta(log(L)) = 17475.3 (2737 data params - 31 model params = expected mean of 2706; p-value = 0)\n",
      "    2*Delta(log(L)) = 17475.3\n"
     ]
    }
   ],
   "source": [
    "# results for figure 2 panes a and b\n",
    "results_fig2ab = pygsti.do_long_sequence_gst(\"data_fig2a-b.txt\", gs_target, \n",
    "                                          fiducials, fiducials, germs, maxLengths,\n",
    "                                          gaugeOptRatio=1e-3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loading data_fig2c-d.txt: 100%\n",
      "LGST: Singular values of I_tilde (truncating to first 4 of 6) = \n",
      "[ 4.25161905  1.20765431  1.16758021  1.06053321  0.1816105   0.01870529]\n",
      "\n",
      "--- LGST ---\n",
      "\n",
      "--- Gauge Optimization to TP (L-BFGS-B) ---\n",
      "   47s           0.0000484570\n",
      "   47s           0.0000476395\n",
      "   47s           0.0000468257\n",
      "   47s           0.0000465566\n",
      "   47s           0.0000464047\n",
      "   47s           0.0000463985\n",
      "The resulting TP penalty is: 4.63985e-05\n",
      "The gauge matrix found (B^-1) is:\n",
      "[[  1.00176521e+00  -3.96648348e-04   9.84125986e-04  -1.32499087e-03]\n",
      " [  2.40342311e-05   9.99991010e-01  -2.72573808e-05   1.36951510e-07]\n",
      " [  1.10608365e-04  -2.73229992e-05   9.99849864e-01  -4.58545453e-06]\n",
      " [ -4.50385826e-08  -4.07557971e-08  -4.14817370e-06   9.99997147e-01]]\n",
      "\n",
      "The gauge-corrected gates are:\n",
      "rho =    0.7071  -0.0449  -0.0039   0.7156\n",
      "\n",
      "\n",
      "E =    0.7036  -0.0303   0.0352  -0.5866\n",
      "\n",
      "\n",
      "Gi = \n",
      "   0.9963   0.0009   0.0051   0.0002\n",
      "  -0.0418   1.1015   0.2361   0.0179\n",
      "   0.1102   0.1978   1.0495   0.0176\n",
      "   0.0033  -0.0907  -0.1550   1.0122\n",
      "\n",
      "\n",
      "Gx = \n",
      "   0.9991  -0.0003   0.0004  -0.0004\n",
      "  -0.0225   1.1079   0.0005   0.0007\n",
      "   0.0102  -0.1553   0.0250  -0.9993\n",
      "   0.0618  -0.0336   1.0086  -0.0107\n",
      "\n",
      "\n",
      "Gy = \n",
      "   0.9982   0.0006   0.0006  -0.0007\n",
      "   0.0146  -0.1303  -0.0629   1.0440\n",
      "  -0.0026  -0.0241   0.9926   0.0098\n",
      "  -0.0128  -1.0127   0.0312  -0.1211\n",
      "\n",
      "\n",
      "\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 1 of 10 : 92 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 97.5681 (92 data params - 31 model params = expected mean of 61; p-value = 0.00204134)\n",
      "    2*Delta(log(L)) = 104.929\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 2 of 10 : 92 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 97.5681 (92 data params - 31 model params = expected mean of 61; p-value = 0.00204134)\n",
      "    2*Delta(log(L)) = 104.918\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 3 of 10 : 168 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 337.618 (168 data params - 31 model params = expected mean of 137; p-value = 0)\n",
      "    2*Delta(log(L)) = 362.15\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 4 of 10 : 441 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 1171.8 (441 data params - 31 model params = expected mean of 410; p-value = 0)\n",
      "    2*Delta(log(L)) = 1240.18\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 5 of 10 : 817 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 2648.07 (817 data params - 31 model params = expected mean of 786; p-value = 0)\n",
      "    2*Delta(log(L)) = 2760.76\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 6 of 10 : 1201 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 4733 (1201 data params - 31 model params = expected mean of 1170; p-value = 0)\n",
      "    2*Delta(log(L)) = 4878.05\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 7 of 10 : 1585 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 8145.73 (1585 data params - 31 model params = expected mean of 1554; p-value = 0)\n",
      "    2*Delta(log(L)) = 8384.23\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 8 of 10 : 1969 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 12512.8 (1969 data params - 31 model params = expected mean of 1938; p-value = 0)\n",
      "    2*Delta(log(L)) = 13042.9\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 9 of 10 : 2353 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 16715.3 (2353 data params - 31 model params = expected mean of 2322; p-value = 0)\n",
      "    2*Delta(log(L)) = 17508.3\n",
      "\n",
      "--- Iterative MLEGST: Beginning iter 10 of 10 : 2737 gate strings ---\n",
      "--- Least Squares GST ---\n",
      "  Sum of Chi^2 = 20852.1 (2737 data params - 31 model params = expected mean of 2706; p-value = 0)\n",
      "    2*Delta(log(L)) = 21817.2\n",
      "--- Last Iteration: switching to MLE objective ---\n",
      "--- MLEGST ---\n",
      "  Maximum log(L) = 10640.9 below upper bound of -427470\n",
      "    2*Delta(log(L)) = 21281.8 (2737 data params - 31 model params = expected mean of 2706; p-value = 0)\n",
      "    2*Delta(log(L)) = 21281.8\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/enielse/research/pyGSTi/packages/pygsti/drivers/longsequence.py:191: UserWarning: Could not gauge optimize to TP (penalty=4.63985e-05), so contracted LGST gateset to TP\n",
      "  _warnings.warn(\"Could not gauge optimize to TP (penalty=%g), so contracted LGST gateset to TP\" % minPenalty)\n"
     ]
    }
   ],
   "source": [
    "# results for figure 2 panes c and d\n",
    "results_fig2cd = pygsti.do_long_sequence_gst(\"data_fig2c-d.txt\", gs_target, \n",
    "                                          fiducials, fiducials, germs, maxLengths,\n",
    "                                          gaugeOptRatio=1e-3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*** Generating tables ***\n",
      "Generating targetSpamTable table...\n",
      "Generating targetGatesTable table...\n",
      "Generating datasetOverviewTable table...\n",
      "Generating bestGatesetSpamTable table...\n",
      "Generating bestGatesetSpamParametersTable table...\n",
      "Generating bestGatesetGatesTable table...\n",
      "Generating bestGatesetChoiTable table...\n",
      "Generating bestGatesetDecompTable table...\n",
      "Generating bestGatesetRotnAxisTable table...\n",
      "Generating bestGatesetClosestUnitaryTable table...\n",
      "Generating bestGatesetVsTargetTable table...\n",
      "Generating bestGatesetErrorGenTable table...\n",
      "Generating fiducialListTable table...\n",
      "Generating prepStrListTable table...\n",
      "Generating effectStrListTable table...\n",
      "Generating germListTable table...\n",
      "Generating logLProgressTable table...\n",
      "*** Generating plots ***\n",
      " -- LogL plots (2):  1  Generating bestEstimateColorBoxPlot figure...\n",
      "2  Generating invertedBestEstimateColorBoxPlot figure...\n",
      "\n",
      "*** Merging into template file ***\n",
      "Latex file(s) successfully generated.  Attempting to compile with pdflatex...\n",
      "Initial output PDF results_fig2ab.pdf successfully generated.\n",
      "Final output PDF results_fig2ab.pdf successfully generated. Cleaning up .aux and .log files.\n"
     ]
    }
   ],
   "source": [
    "results_fig2ab.create_full_report_pdf(filename=\"results_fig2ab.pdf\", verbosity=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*** Generating tables ***\n",
      "Generating targetSpamTable table...\n",
      "Generating targetGatesTable table...\n",
      "Generating datasetOverviewTable table...\n",
      "Generating bestGatesetSpamTable table...\n",
      "Generating bestGatesetSpamParametersTable table...\n",
      "Generating bestGatesetGatesTable table...\n",
      "Generating bestGatesetChoiTable table...\n",
      "Generating bestGatesetDecompTable table...\n",
      "Generating bestGatesetRotnAxisTable table...\n",
      "Generating bestGatesetClosestUnitaryTable table...\n",
      "Generating bestGatesetVsTargetTable table...\n",
      "Generating bestGatesetErrorGenTable table...\n",
      "Generating fiducialListTable table...\n",
      "Generating prepStrListTable table...\n",
      "Generating effectStrListTable table...\n",
      "Generating germListTable table...\n",
      "Generating logLProgressTable table...\n",
      "*** Generating plots ***\n",
      " -- LogL plots (2):  1  Generating bestEstimateColorBoxPlot figure...\n",
      "2  Generating invertedBestEstimateColorBoxPlot figure...\n",
      "\n",
      "*** Merging into template file ***\n",
      "Latex file(s) successfully generated.  Attempting to compile with pdflatex...\n",
      "Initial output PDF results_fig2cd.pdf successfully generated.\n",
      "Final output PDF results_fig2cd.pdf successfully generated. Cleaning up .aux and .log files.\n"
     ]
    }
   ],
   "source": [
    "results_fig2cd.create_full_report_pdf(filename=\"results_fig2cd.pdf\", verbosity=2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

